Triaxial shapes and the angular structure of nuclear three-body correlations

Relativistic nuclear collisions have emerged as a new tool for probing many-body correlations of nucleons in the ground states of atomic nuclei. Here, we investigate the connection between three-nucleon correlations inside nuclei and three-particle correlations measured in collider final states. We work within a classical rigid-rotor picture of the colliding ions, whereby correlations in the lab frame arise solely from the averaging over orientations of an intrinsic-frame nucleon density with a triaxial quadrupole deformation, characterized by Bohr parameters $\beta_2$ and $\gamma$. With a Gaussian Ansatz for the density, we derive the leading-order form of the resulting two- and three-body nucleon distributions and perform a detailed analysis of their harmonic structure. With this, we provide an analytical understanding of empirical results linking shape parameters to final-state observables, notably, the fact that the covariance of the squared elliptic flow ($v_2^2$) with the mean transverse momentum ($[p_T]$), as well as the skewness of $[p_T]$ fluctuations, are to leading order proportional to $\beta_2^3 \cos(3\gamma)$. This elucidates the connection between three-nucleon densities, nuclear triaxiality, and three-particle correlations in high-energy nuclear collisions.

==> anc/MC-gauss.py <==
import sys
import numpy as np
import matplotlib.pyplot as plt
from scipy.stats import gamma, pearsonr, skew
from matplotlib.gridspec import GridSpec


### This function was generated with chatGPT
### Follows Eq. (5) of the manuscript.
def Nlocal(x, y, z, R0, beta2, gamma):
    """
    Real-valued Cartesian density N(x,y,z,R0,beta2,gamma).

    Parameters
    ----------
    x, y, z : float or np.ndarray
        Cartesian coordinates.
    R0 : float
        Radius parameter.
    beta2 : float
        Quadrupole deformation parameter.
    gamma : float
        Triaxiality angle in radians.

    Returns
    -------
    float or np.ndarray
        Real-valued density.
    """
    x = np.asarray(x, dtype=float)
    y = np.asarray(y, dtype=float)
    z = np.asarray(z, dtype=float)

    r2 = x*x + y*y + z*z

    c20 = 0.25 * np.sqrt(5.0 / np.pi)
    c22 = 0.25 * np.sqrt(15.0 / np.pi)

    Y20_num = c20 * (2.0*z*z - x*x - y*y)
    Y22r_num = c22 * (x*x - y*y)

    Y20 = np.divide(
        Y20_num, r2,
        out=np.zeros_like(r2, dtype=float),
        where=(r2 != 0)
    )

    Y22r = np.divide(
        Y22r_num, r2,
        out=np.zeros_like(r2, dtype=float),
        where=(r2 != 0)
    )

    Ycal = np.cos(gamma) * Y20 + np.sin(gamma) * Y22r

    prefactor = np.exp(-r2 / (2.0 * R0**2)) / (
        2.0 * np.sqrt(2.0) * np.pi**1.5 * R0**3
    )

    bracket = (
        1.0
        + beta2 * Ycal * r2 / R0**2
        + beta2**2 * (
            2.0 * np.pi * Ycal**2 * r2**2
            - r2 * R0**2 * (1.0 + 6.0 * np.pi * Ycal**2)
        ) / (4.0 * np.pi * R0**4)
    )

    return prefactor * bracket

#%%

##
## nuclear parameters to test analytical formulas
## vanilla scenario is A~O(100) [to suppress overall fluctuations], R>>w [to match to analytical expansion], w~0.5 fm [to suppress local fluctuations], beta2<0.3 [to suppress beta2^4 corrections]
##

## nuclear parameters
R_A = 3.5 # fm, <r_perp^2>_3D = 3R^2
A_A = 200 # nucleons
def_A = [0.2, 0] # beta2, gamma


R_B = 3.5 # fm
A_B = 200 # nucleons
def_B = [0.2, 0] # beta2, gamma

# number of cells along one axis of 2D grid
size = 80

# size of the 2D grid. guessing four times nuclear radius is OK.
dim = int(4*R_A) # fm

# now construct 2D grid
area = (2*dim/(size))**2  # fm^2, area of a grid cell.
xx = np.linspace(-dim, dim, size+1)  # array of edges
xx = (xx[1:]+xx[:-1])/2  # array of centers

# grid coordinates
x_grid, y_grid = np.meshgrid(xx, xx, indexing='ij')

#######
## now loop over events begin
#######

# choose number of events to generate
nev = int(10000)

# here we store the coordinates of the sampled nucleons
# as we sample two nuclei per event, statistics is doubled
coords = np.zeros((int(2*nev),A_A,3))

# here we store properties of the energy profiles
obs = np.zeros((nev, 4))

ev = 0
for ev in range(nev):

    # Now generate nucleon coordinates according to N distribution.
    # We perform independent sampling from the deformed density.
    # No short-range correlations are implemented.

    # Nucleus A
    lim = 5*R_A # fm
    x_A = np.zeros(A_A)
    y_A = np.zeros(A_A)
    z_A = np.zeros(A_A)

    # Optimized algorithm
    gen = int(10*A_A)  # very big due to large Gaussian tails
    cont = 0
    while cont >= 0:
        # print cont,
        loop = cont
        cx = np.random.uniform(-lim, lim, size=gen)
        cy = np.random.uniform(-lim, lim, size=gen)
        cz = np.random.uniform(-lim, lim, size=gen)
        rand = np.random.random(gen,) * Nlocal(0,0,0,R_A,*def_A)
        n_eval = Nlocal(cx, cy, cz, R_A,*def_A)
        n_eval /= rand
        coords_ev = np.where(n_eval > 1)
        cont = cont+coords_ev[0].size
        x_ev = cx[coords_ev[0]]
        y_ev = cy[coords_ev[0]]
        z_ev = cz[coords_ev[0]]
        if cont <= A_A:
            x_A[loop:cont] = x_ev
            y_A[loop:cont] = y_ev
            z_A[loop:cont] = z_ev
        else:
            mmax = A_A-loop
            x_A[loop:] = x_ev[0:mmax]
            y_A[loop:] = y_ev[0:mmax]
            z_A[loop:] = z_ev[0:mmax]
            break

    # Now we randomly rotate the coordinates of the sampled nucleons in 3D.
    # 3-1-3 convention
    # first rotation in (x,y), u is uniformly distributed
    # second rotation in (y,z), cos(v) is uniformly distributed
    # third rotation in (x,y), w is uniformly distributed
    u = np.random.uniform(0, 2*np.pi)
    dummy = np.random.uniform(-1, 1)
    v = np.arccos(dummy)
    w = np.random.uniform(0, 2*np.pi)

    # # rotation in (x,y) plane by angle u
    x_u = x_A*np.cos(u)-y_A*np.sin(u)
    y_u = x_A*np.sin(u)+y_A*np.cos(u)
    z_u = z_A

    # # rotation in (y,z) plane by angle v
    x_v = x_u
    y_v = y_u*np.cos(v)-z_u*np.sin(v)
    z_v = y_u*np.sin(v)+z_u*np.cos(v)

    # # rotation in (x,y) plane by angle w
    x_w = x_v*np.cos(w)-y_v*np.sin(w)
    y_w = x_v*np.sin(w)+y_v*np.cos(w)
    z_w = z_v

    # # final coords for nucleus A
    x_A = x_w
    y_A = y_w
    z_A = z_w

    coords[int(2*ev),:,0] = x_A
    coords[int(2*ev),:,1] = y_A
    coords[int(2*ev),:,2] = z_A

    # Nucleus B
    lim = 5*R_B  # fm very big due to large Gaussian tails
    x_B = np.zeros(A_B)
    y_B = np.zeros(A_B)
    z_B = np.zeros(A_B)

    # Optimized algorithm
    gen = int(10*A_B)  # factor 10 works well
    cont = 0
    while cont >= 0:
        # print cont,
        loop = cont
        cx = np.random.uniform(-lim, lim, size=gen)
        cy = np.random.uniform(-lim, lim, size=gen)
        cz = np.random.uniform(-lim, lim, size=gen)
        rand = np.random.random(gen,) * Nlocal(0,0,0,R_B,*def_B)
        n_eval = Nlocal(cx, cy, cz, R_B,*def_B) 
        n_eval /= rand
        coords_ev = np.where(n_eval > 1)
        cont = cont+coords_ev[0].size
        x_ev = cx[coords_ev[0]]
        y_ev = cy[coords_ev[0]]
        z_ev = cz[coords_ev[0]]
        if cont <= A_B:
            x_B[loop:cont] = x_ev
            y_B[loop:cont] = y_ev
            z_B[loop:cont] = z_ev
        else:
            mmax = A_B-loop
            x_B[loop:] = x_ev[0:mmax]
            y_B[loop:] = y_ev[0:mmax]
            z_B[loop:] = z_ev[0:mmax]
            break

    # Now we randomly rotate the coordinates of the sampled nucleons in 3D.
    # 3-1-3 convention
    # first rotation in (x,y), u is uniformly distributed
    # second rotation in (y,z), cos(v) is uniformly distributed
    # third rotation in (x,y), w is uniformly distributed
    u = np.random.uniform(0, 2*np.pi)
    dummy = np.random.uniform(-1, 1)
    v = np.arccos(dummy)
    w = np.random.uniform(0, 2*np.pi)

    # # rotation in (x,y) plane by angle u
    x_u = x_B*np.cos(u)-y_B*np.sin(u)
    y_u = x_B*np.sin(u)+y_B*np.cos(u)
    z_u = z_B

    # # rotation in (y,z) plane by angle v
    x_v = x_u
    y_v = y_u*np.cos(v)-z_u*np.sin(v)
    z_v = y_u*np.sin(v)+z_u*np.cos(v)

    # # rotation in (x,y) plane by angle w
    x_w = x_v*np.cos(w)-y_v*np.sin(w)
    y_w = x_v*np.sin(w)+y_v*np.cos(w)
    z_w = z_v

    # # final coords for nucleus B
    x_B = x_w
    y_B = y_w
    z_B = z_w

    coords[int(2*ev+1),:,0] = x_B
    coords[int(2*ev+1),:,1] = y_B
    coords[int(2*ev+1),:,2] = z_B

    # Now we move to the evaluation of the energy density.
    # We need the "thickness" functions of nuclei A and B, as a sum of nucleons.
    # Each nucleon is treated as a Gaussian of size 0.5 fm
    T_A = np.zeros((size, size))
    T_B = np.zeros((size, size))

    # sigma of a nucleon
    w = 0.5  # fm

    # Optimized algorithm to sample Gaussians on the grid.
    # Loop over participants in A. Evaluate Gaussian up to 5*sigma.
    wmax = 5  # as implemented in Trento
    for j in range(A_A):
        x_loop = (x_grid-x_A[j])**2
        y_loop = (y_grid-y_A[j])**2
        radius = np.sqrt(x_loop+y_loop)
        indic = np.where(radius < w*wmax)
        indic_x = indic[0]
        indic_y = indic[1]
        T_A[indic_x, indic_y] += 1/(2*np.pi*w**2)*np.exp(-(
            x_loop[indic_x, indic_y]+y_loop[indic_x, indic_y])/(2*w**2))  # fm^-2

    # Loop over participants in B. Evaluate Gaussian up to 5*sigma.
    for j in range(A_B):
        x_loop = (x_grid-x_B[j])**2
        y_loop = (y_grid-y_B[j])**2
        radius = np.sqrt(x_loop+y_loop)
        indic = np.where(radius < w*wmax)
        indic_x = indic[0]
        indic_y = indic[1]
        T_B[indic_x, indic_y] += 1/(2*np.pi*w**2)*np.exp(-(
            x_loop[indic_x, indic_y]+y_loop[indic_x, indic_y])/(2*w**2))  # fm^-2

    # energy density
    eps = T_A * T_B

    # calculation of event-by-event quantities (can add more if needed)

    # total energy of event (unit is GeV/fm, but there are prefactors we do not consider here)
    obs[ev, 0] = np.sum(eps)*area

    # RMS radius, eccentricity, triangularity

    z = x_grid+y_grid*1.j  # complex notation is handy
    r2 = x_grid**2+y_grid**2 # rad^2
    r3 = r2**(3/2.) # rad^3
    e2_num = eps*z**2  # numerator of E2
    e2_den = eps*r2  # denominator of E2
    rms_rad = np.sqrt(np.sum(e2_den)/np.sum(eps))  # fm, rms size
    obs[ev, 1] = rms_rad
    e3_num = eps*z**3  # numerator of E3
    e3_den = eps*r3  # denominator of E3
    E2 = -np.sum(e2_num)/np.sum(e2_den)
    obs[ev, 2] = np.abs(E2)  # magnitude
    E3 = -np.sum(e3_num)/np.sum(e3_den)
    obs[ev, 3] = np.abs(E3)  # magnitude
    
    if ev%100==0:
       print(ev, end=' ')

#%%

##
## analysis of the distribution of coordinates
## gg stands for Gaussian
##

nevv=int(2*nev)
A=A_A
Rg=R_A
b2g=def_A[0]
gamg=def_A[1]

r2_gg=np.zeros(nevv)
r3_gg=np.zeros(nevv)
r4_gg=np.zeros(nevv)
r6_gg=np.zeros(nevv)
r2perp_gg=np.zeros(nevv)
r3perp_gg=np.zeros(nevv)
r4perp_gg=np.zeros(nevv)
r6perp_gg=np.zeros(nevv)

z2_gg=np.zeros(nevv)*1.j
z2c_gg=np.zeros(nevv)*1.j

e2_gg=np.zeros(nevv)*1.j
e2c_gg=np.zeros(nevv)*1.j
e3_gg=np.zeros(nevv)*1.j

e2r2_gg=np.zeros(nevv)

r2e2_gg=np.zeros(nevv)*1.j
r2e2c_gg=np.zeros(nevv)*1.j

print("")
for ev in range(nev):

    x=coords[ev][:,0]
    y=coords[ev][:,1]
    z=coords[ev][:,2]

    r2_gg[ev]=np.sum((x**2+y**2+z**2)**(1))
    r3_gg[ev]=np.sum((x**2+y**2+z**2)**(3/2))
    r4_gg[ev]=np.sum((x**2+y**2+z**2)**(2))
    r6_gg[ev]=np.sum((x**2+y**2+z**2)**(3))

    r2perp_gg[ev]=np.sum((x**2+y**2)**(1))
    r3perp_gg[ev]=np.sum((x**2+y**2)**(3/2))
    r4perp_gg[ev]=np.sum((x**2+y**2)**(2))
    r6perp_gg[ev]=np.sum((x**2+y**2)**(3))

    z2_gg[ev]=np.sum((x+y*1.j)**2)
    z2c_gg[ev]=np.sum((x-y*1.j)**2)

    e3_gg[ev]=np.sum((x+y*1.j)**(3)) # numerator only
    e2_gg[ev]=np.sum((x+y*1.j)**(2)) # numerator only   
    e2c_gg[ev]=np.sum((x-y*1.j)**(2)) # conjugate

    r2e2_gg[ev]=np.sum((x**2+y**2)*(x+1.j*y)**2) # r^2*eps_2   
    r2e2c_gg[ev]=np.sum((x**2+y**2)*(x-1.j*y)**2) # conjugate

    if ev % 100 == 0:
        print(ev, end=" "),


# exact results directly from point-like nucleons
r2_psi = np.mean(r2_gg)/A
r4_psi = np.mean(r4_gg)/A
r6_psi = np.mean(r6_gg)/A

r2perp_psi = np.mean(r2perp_gg)/A # Eq (23)
r3perp_psi = np.mean(r3perp_gg)/A
r4perp_psi = np.mean(r4perp_gg)/A
r6perp_psi = np.mean(r6perp_gg)/A

E2_psi = 1/(A**2-A)*(np.mean(e2_gg*np.conj(e2_gg))-np.mean(r4perp_gg)) # Eq (17) n=2
E3_psi = 1/(A**2-A)*(np.mean(e3_gg*np.conj(e3_gg))-np.mean(r6perp_gg)) # Eq (17) n=3

T_psi_n = 1/(A*(A-1)*(A-2)) * np.mean( e2_gg*e2c_gg*r2perp_gg - r2perp_gg*r4perp_gg -  r2e2_gg*z2c_gg -  r2e2c_gg*z2_gg + 2*r6perp_gg ) # Eq (21)

print("")
print('<r^2>_psi=', r2_psi)
print('<r_perp^2>_psi=', r2perp_psi)
print('<r_perp^2>_psi LO =', 2*Rg**2)
print('<r_perp^2>_psi NLO =',  2 * Rg**2 + 5 * b2g**2 * Rg**2 / (2 * np.pi)) # Eq (23)
print('')
print('<E_2>_psi=', E2_psi)
print('<E_2>_psi LO =', 6/np.pi*Rg**4*b2g**2)
print('<E_2>_psi NLO =', 6 * Rg**4 / np.pi * b2g**2 + 24 * np.sqrt(5) * Rg**4 / (7 * np.pi**(3/2)) * b2g**3 * np.cos(3 * gamg)) # Eq (18)
print('B_2 =', np.sqrt(2*np.pi/3 * E2_psi / r2perp_psi**2)) ## this should roughly return the beta2 coefficient
print('')
print('<T>_psi_n =', T_psi_n)
print('<T>_psi_n - <E2>_psi <r_perp^2>_psi =', T_psi_n - E2_psi*r2perp_psi) # Eq (24)
print('<T>_psi NLO =',12 * Rg**6 / np.pi * b2g**2 + 60 * np.sqrt(5) * Rg**6 / (7 * np.pi**(3/2)) * b2g**3 * np.cos(3 * gamg))
print('<T>_psi - <E_2>_psi <r_perp^2>_psi NLO =', 12 * Rg**6 / np.pi * b2g**2 + 60 * np.sqrt(5) * Rg**6 / (7 * np.pi**(3/2)) * b2g**3 * np.cos(3 * gamg) - (6 * Rg**4 / np.pi * b2g**2 + 24 * np.sqrt(5) * Rg**4 / (7 * np.pi**(3/2)) * b2g**3 * np.cos(3 * gamg))*(2 * Rg**2))  ## Eq (24). This is not very accurate for large beta2 and especially for cos(3gamma=0). This can be seen, for instance, by calculating with gamma=pi/6, which gives zero in the NLO expression, but still a positive signal in the exact result.
print('')

## Analysis of initial-state profiles
## See if perturbative formulas work
##
## Note that nucleon size corrections are not negligible
## We do not expect agreement to be perfect
## Play with deformation params to check trends
##

print("")
print("energy average")
print('exact is', np.mean(obs[:,0]))
print('exact analytical (with w correction) is',  (A**2 / (4 * np.pi * (Rg**2 + w**2))) - (A**2 * b2g**2 * Rg**2 * (3 * Rg**2 + 5 * w**2)
) / (16 * np.pi**2 * (Rg**2 + w**2)**3))
print('estimate is', (A**2 / (4 * np.pi * Rg**2)) * (1 - (3 / (4 * np.pi)) * b2g**2))
print("")
print('energy variance / average^2')
print('exact is', np.var(obs[:,0])/np.mean(obs[:,0])**2)
print('estimate is', (2 / (3 * A)) + (1 / (8 * np.pi)) * b2g**2 + (np.sqrt(5) / (28 * np.pi**1.5)) * b2g**3 * np.cos(3 * gamg))
print("")
print('energy skewness / average^3')
print('exact is', (skew(obs[:,0])*np.var(obs[:,0])**(3/2))/np.mean(obs[:,0])**3)
print('estimate is', (2 / A**2) + (1 / (2 * np.pi * A)) * b2g**2 + (np.sqrt(5) / (112 * np.pi**1.5)) * b2g**3 * np.cos(3 * gamg))
print("")
print('<e2^2>')
print('exact is', np.mean(obs[:,2]**2))
print('estimate is', (64 / (27 * A)) + (3 / (4 * np.pi)) * b2g**2 + (3 * np.sqrt(5) / (28 * np.pi**1.5)) * b2g**3 * np.cos(3 * gamg))
print("")
print('normalized covariance')
print('exact is', 1/np.mean(obs[:,0]) * (np.mean(obs[:,0]*obs[:,2]**2)-np.mean(obs[:,0])*np.mean(obs[:,2]**2)))
print('estimate is', (8 / (9 * A**2)) - (8317 / (16848 * np.pi * A)) * b2g**2 - (3 * np.sqrt(5) / (56 * np.pi**1.5)) * b2g**3 * np.cos(3 * gamg)) 


#%%

##
## Here we test the validity of the covariance formula in Eq (24)
## In particular, we assess the effect of the beta2^4 correction which could become dominant for cos(3gamma)=0
##

## nuclear parameters
R_A = 3.5 # fm, <r_perp^2>_3D = 3R^2
A_A = 200 # nucleons

#######
## now loop over events begin
#######

# choose number of events to generate
nev = int(40000)

b2vec = np.array([0, 0.1, 0.2, 0.3])
gvec = np.array([0., 10., 20., 30., 40., 50., 60.])*np.pi/180

# exact results directly from point-like nucleons
r2_psi = np.zeros((b2vec.size,gvec.size))
r4_psi = np.zeros((b2vec.size,gvec.size))
r6_psi = np.zeros((b2vec.size,gvec.size))

r2perp_psi = np.zeros((b2vec.size,gvec.size))
r3perp_psi = np.zeros((b2vec.size,gvec.size))
r4perp_psi = np.zeros((b2vec.size,gvec.size))
r6perp_psi = np.zeros((b2vec.size,gvec.size))

E2_psi = np.zeros((b2vec.size,gvec.size)) # isolates two-body term
E3_psi = np.zeros((b2vec.size,gvec.size)) # isolates two-body term

T_psi = np.zeros((b2vec.size,gvec.size)) # isolates three-body term

defA = [0,0]

for i in range(b2vec.size):
    defA[0] = b2vec[i]
    for j in range(gvec.size):
        
        defA[1] = gvec[j]
        
        r2_gg=np.zeros(nev)
        r3_gg=np.zeros(nev)
        r4_gg=np.zeros(nev)
        r6_gg=np.zeros(nev)
        r2perp_gg=np.zeros(nev)
        r3perp_gg=np.zeros(nev)
        r4perp_gg=np.zeros(nev)
        r6perp_gg=np.zeros(nev)
    
        z2_gg=np.zeros(nev)*1.j
        z2c_gg=np.zeros(nev)*1.j
    
        e2_gg=np.zeros(nev)*1.j
        e2c_gg=np.zeros(nev)*1.j
        e3_gg=np.zeros(nev)*1.j
    
        r2e2_gg=np.zeros(nev)*1.j
        r2e2c_gg=np.zeros(nev)*1.j
        
        ev = 0
        for ev in range(nev):
        
            # Now generate nucleon coordinates according to N distribution.
            # We perform independent sampling from the deformed density.
            # No short-range correlations are implemented.
        
            # Nucleus A
            lim = 5*R_A # fm
            x_A = np.zeros(A_A)
            y_A = np.zeros(A_A)
            z_A = np.zeros(A_A)
        
            # Optimized algorithm
            gen = int(10*A_A)  # very big due to large Gaussian tails
            cont = 0
            while cont >= 0:
                # print cont,
                loop = cont
                cx = np.random.uniform(-lim, lim, size=gen)
                cy = np.random.uniform(-lim, lim, size=gen)
                cz = np.random.uniform(-lim, lim, size=gen)
                rand = np.random.random(gen,) * Nlocal(0,0,0,R_A,*defA)
                n_eval = Nlocal(cx, cy, cz, R_A,*defA)
                n_eval /= rand
                coords_ev = np.where(n_eval > 1)
                cont = cont+coords_ev[0].size
                x_ev = cx[coords_ev[0]]
                y_ev = cy[coords_ev[0]]
                z_ev = cz[coords_ev[0]]
                if cont <= A_A:
                    x_A[loop:cont] = x_ev
                    y_A[loop:cont] = y_ev
                    z_A[loop:cont] = z_ev
                else:
                    mmax = A_A-loop
                    x_A[loop:] = x_ev[0:mmax]
                    y_A[loop:] = y_ev[0:mmax]
                    z_A[loop:] = z_ev[0:mmax]
                    break
        
            # Now we randomly rotate the coordinates of the sampled nucleons in 3D.
            # 3-1-3 convention
            # first rotation in (x,y), u is uniformly distributed
            # second rotation in (y,z), cos(v) is uniformly distributed
            # third rotation in (x,y), w is uniformly distributed
            u = np.random.uniform(0, 2*np.pi)
            dummy = np.random.uniform(-1, 1)
            v = np.arccos(dummy)
            w = np.random.uniform(0, 2*np.pi)
        
            # # rotation in (x,y) plane by angle u
            x_u = x_A*np.cos(u)-y_A*np.sin(u)
            y_u = x_A*np.sin(u)+y_A*np.cos(u)
            z_u = z_A
        
            # # rotation in (y,z) plane by angle v
            x_v = x_u
            y_v = y_u*np.cos(v)-z_u*np.sin(v)
            z_v = y_u*np.sin(v)+z_u*np.cos(v)
        
            # # rotation in (x,y) plane by angle w
            x_w = x_v*np.cos(w)-y_v*np.sin(w)
            y_w = x_v*np.sin(w)+y_v*np.cos(w)
            z_w = z_v
        
            # # final coords for nucleus A
            x_A = x_w
            y_A = y_w
            z_A = z_w
        
            x=x_A
            y=y_A
            z=z_A
        
            r2_gg[ev]=np.sum((x**2+y**2+z**2)**(1))
            r3_gg[ev]=np.sum((x**2+y**2+z**2)**(3/2))
            r4_gg[ev]=np.sum((x**2+y**2+z**2)**(2))
            r6_gg[ev]=np.sum((x**2+y**2+z**2)**(3))
        
            r2perp_gg[ev]=np.sum((x**2+y**2)**(1))
            r3perp_gg[ev]=np.sum((x**2+y**2)**(3/2))
            r4perp_gg[ev]=np.sum((x**2+y**2)**(2))
            r6perp_gg[ev]=np.sum((x**2+y**2)**(3))
        
            z2_gg[ev]=np.sum((x+y*1.j)**2)
            z2c_gg[ev]=np.sum((x-y*1.j)**2)
        
            e3_gg[ev]=np.sum((x+y*1.j)**(3)) # numerator only
            e2_gg[ev]=np.sum((x+y*1.j)**(2)) # numerator only   
            e2c_gg[ev]=np.sum((x-y*1.j)**(2)) # conjugate
        
            r2e2_gg[ev]=np.sum((x**2+y**2)*(x+1.j*y)**2) # r^2*eps_2   
            r2e2c_gg[ev]=np.sum((x**2+y**2)*(x-1.j*y)**2) # conjugate
        
            if ev % 2000 == 0:
                print(ev, end=" "),
        
        A=A_A       
        # exact results directly from point-like nucleons
        r2_psi[i,j] = np.mean(r2_gg)/A
        r4_psi[i,j] = np.mean(r4_gg)/A
        r6_psi[i,j] = np.mean(r6_gg)/A
        
        r2perp_psi[i,j] = np.mean(r2perp_gg)/A
        r3perp_psi[i,j] = np.mean(r3perp_gg)/A
        r4perp_psi[i,j] = np.mean(r4perp_gg)/A
        r6perp_psi[i,j] = np.mean(r6perp_gg)/A
        
        E2_psi[i,j] = 1/(A**2-A)*(np.mean(e2_gg*np.conj(e2_gg))-np.mean(r4perp_gg)) # isolates two-body term
        E3_psi[i,j] = 1/(A**2-A)*(np.mean(e3_gg*np.conj(e3_gg))-np.mean(r6perp_gg)) # isolates two-body term
        
        T_psi[i,j] = 1/(A*(A-1)*(A-2)) * np.mean( e2_gg*e2c_gg*r2perp_gg - r2perp_gg*r4perp_gg -  r2e2_gg*z2c_gg -  r2e2c_gg*z2_gg + 2*r6perp_gg ) # isolates three-body term
        
        print(defA)

#%%

fig = plt.figure(1,(13,3))

gs = GridSpec(1, 4, left=0.116, bottom=0.2, right=0.99, top=0.92, wspace=0.25, hspace=0.25)

Rg=3.5

cos3gamma = np.cos(3*np.linspace(0,np.pi/3,100))
Cnlo = np.zeros((b2vec.size,gammas.size))
for i in range(b2vec.size):
    Cnlo[i,:] = (12 * np.sqrt(5) * Rg**6 / (7 * np.pi**(3/2))) * b2vec[i]**3 * cos3gamma

for i in range(b2vec.size):

    ax0 = fig.add_subplot(gs[0, i])  
    plt.plot(cos3gamma,Cnlo[i,:],'-k',lw=2,label=r'Eq. (24)')
    plt.plot(np.cos(3*gvec),T_psi[i,:]-E2_psi[i,:]*r2perp_psi[i,:],'sr--',lw='0.3',mfc='r',mec='k',ms=6,label=r'exact MC')
    plt.title(r'$\beta_2='+str(b2vec[i])+'$')
    plt.axhline(y=0,ls='-',linewidth=0.5,color='k',alpha=0.4)
    plt.axvline(x=0,ls='-',linewidth=0.5,color='k',alpha=0.4)
    
    plt.xlabel(r'$\cos 3\gamma$', fontsize=14)

    if i==0:
        plt.ylabel(r'$\langle r_{1\perp}^2 r_{2\perp}^2 r_{3\perp}^2 e^{i2(\phi_{2}-\phi_3)} \rangle_c$',fontsize=14)        
        
    if i==1:
        plt.legend(loc='upper left', fontsize=13, numpoints=1, frameon=True, edgecolor='k', handletextpad=0.2, framealpha=1)

plt.tight_layout()
                
##
## From the plot, we conclude that for large enough beta2 there is indeed a beta2^4 correction, independent of \gamma
## It yields an upward shift for cos(3gamma=0), which our formula cannot capture. It will be estimated in future work.
##


#%%

E2_psi
Out[26]: 
array([[-2.40153123e-02, -6.04007671e-02, -3.95207042e-02,
         1.31152927e-02, -5.75310917e-02, -3.95282918e-02,
         8.89358797e-03],
       [ 3.11377186e+00,  3.05992977e+00,  2.93885036e+00,
         2.75640515e+00,  2.73398427e+00,  2.68076062e+00,
         2.69858788e+00],
       [ 1.31185028e+01,  1.30852778e+01,  1.23389436e+01,
         1.15323730e+01,  1.07415021e+01,  1.02495697e+01,
         9.98554806e+00],
       [ 3.17622414e+01,  3.08448129e+01,  2.89718617e+01,
         2.59572548e+01,  2.33566587e+01,  2.12020756e+01,
         2.05202284e+01]])

r2perp_psi
Out[28]: 
array([[24.48481926, 24.49918845, 24.4960746 , 24.4900942 , 24.48840384,
        24.5029997 , 24.50170763],
       [24.61075031, 24.60400671, 24.60918188, 24.60878273, 24.59831253,
        24.59872379, 24.60687073],
       [24.89055709, 24.88493669, 24.8727089 , 24.88528134, 24.89415264,
        24.89939939, 24.89393202],
       [25.38872212, 25.37678108, 25.39789744, 25.3556689 , 25.37619649,
        25.38197355, 25.35096712]])

T_psi
Out[29]: 
array([[-6.24513589e-01, -1.49891848e+00, -9.75081950e-01,
         3.43919321e-01, -1.42482263e+00, -9.64009185e-01,
         2.83054253e-01],
       [ 7.79544598e+01,  7.64876682e+01,  7.28763653e+01,
         6.78737013e+01,  6.66707527e+01,  6.49665985e+01,
         6.52602200e+01],
       [ 3.39191011e+02,  3.36754919e+02,  3.14207345e+02,
         2.89072252e+02,  2.64481353e+02,  2.48471694e+02,
         2.40310442e+02],
       [ 8.53229038e+02,  8.24206514e+02,  7.65036543e+02,
         6.69503401e+02,  5.86289812e+02,  5.18659268e+02,
         4.96360528e+02]])

#%%


==> anc/full_expressions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    163023,       4534]
NotebookOptionsPosition[    158823,       4452]
NotebookOutlinePosition[    159214,       4468]
CellTagsIndexPosition[    159171,       4465]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["<\[CurlyEpsilon]^2>", "Title",
 CellChangeTimes->{{3.938558556194812*^9, 3.9385586210528946`*^9}, {
   3.9385586635156064`*^9, 3.9385587600170927`*^9}, 3.9838511924890623`*^9},
 Background->GrayLevel[
  0.85],ExpressionUUID->"d69643f5-056b-419b-b6f9-3e86c089467d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nom2s", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["R", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"27", " ", 
         SuperscriptBox["R", "12"]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"19", "+", 
           RowBox[{"8", " ", "A"}]}], ")"}], " ", 
         SuperscriptBox["R", "10"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"36", " ", 
         RowBox[{"(", 
          RowBox[{"11", "+", 
           RowBox[{"8", " ", "A"}]}], ")"}], " ", 
         SuperscriptBox["R", "8"], " ", 
         SuperscriptBox["w", "4"]}], "+", 
        RowBox[{"64", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"8", " ", "A"}]}], ")"}], " ", 
         SuperscriptBox["R", "6"], " ", 
         SuperscriptBox["w", "6"]}], "+", 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"29", "+", 
           RowBox[{"28", " ", "A"}]}], ")"}], " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["w", "8"]}], "+", 
        RowBox[{"192", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "A"}], ")"}], " ", 
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["w", "10"]}], "+", 
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "A"}], ")"}], " ", 
         SuperscriptBox["w", "12"]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["R", "2"]}], "+", 
        SuperscriptBox["w", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["R", "4"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["w", "4"]}]}], ")"}], "3"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dnom2s", "=", 
    FractionBox[
     SuperscriptBox["A", "4"], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nom2d", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"27", " ", 
          SuperscriptBox["R", "12"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"19", "+", 
            RowBox[{"8", " ", "A"}]}], ")"}], " ", 
          SuperscriptBox["R", "10"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"36", " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", 
            RowBox[{"8", " ", "A"}]}], ")"}], " ", 
          SuperscriptBox["R", "8"], " ", 
          SuperscriptBox["w", "4"]}], "+", 
         RowBox[{"64", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"8", " ", "A"}]}], ")"}], " ", 
          SuperscriptBox["R", "6"], " ", 
          SuperscriptBox["w", "6"]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"29", "+", 
            RowBox[{"28", " ", "A"}]}], ")"}], " ", 
          SuperscriptBox["R", "4"], " ", 
          SuperscriptBox["w", "8"]}], "+", 
         RowBox[{"192", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "A"}], ")"}], " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["w", "10"]}], "+", 
         RowBox[{"32", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "A"}], ")"}], " ", 
          SuperscriptBox["w", "12"]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["w", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["R", "2"]}], "+", 
         SuperscriptBox["w", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["R", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["w", "4"]}]}], ")"}], "3"]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"512", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], 
     SuperscriptBox["A", "2"], " ", 
     SuperscriptBox["R", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["8", 
        SuperscriptBox["w", "2"]], "-", 
       FractionBox["8", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["R", "2"]}], "+", 
         SuperscriptBox["w", "2"]}]], "+", 
       FractionBox[
        RowBox[{"249", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "A"}], ")"}]}], 
        RowBox[{
         SuperscriptBox["R", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["w", "2"]}]}]], "-", 
       FractionBox[
        RowBox[{"249", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "A"}], ")"}]}], 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["R", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["w", "2"]}]}]], "+", 
       RowBox[{"96", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
        SuperscriptBox["R", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["w", "2"]}]}], ")"}], "5"]], "-", 
          FractionBox["5", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["R", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["w", "2"]}]}], ")"}], "5"]]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
        SuperscriptBox["R", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["25", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["R", "2"], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["w", "2"]}]}], ")"}], "4"]]}], "+", 
          FractionBox["207", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["R", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["w", "2"]}]}], ")"}], "4"]]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["R", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["8", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["R", "2"]}], "+", 
               SuperscriptBox["w", "2"]}], ")"}], "3"]]}], "+", 
          FractionBox[
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "A"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["w", "2"]}]}], ")"}], "3"]], "-", 
          FractionBox[
           RowBox[{"191", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "A"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["R", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["w", "2"]}]}], ")"}], "3"]]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"24", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "A"}], ")"}], "2"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "+", 
              SuperscriptBox["w", "2"]}], ")"}], "2"]], "+", 
          FractionBox["176", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["R", "2"]}], "+", 
              SuperscriptBox["w", "2"]}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{"157", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "A"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["w", "2"]}]}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{"203", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "A"}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["R", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["w", "2"]}]}], ")"}], "2"]]}], ")"}]}]}], ")"}],
      " ", 
     SuperscriptBox["\[Beta]", "2"]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"448", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"7", "/", "2"}]]}]], 
     RowBox[{
      SqrtBox["5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["R", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["w", "2"]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "2"], "+", 
            SuperscriptBox["w", "2"]}], ")"}], "3"]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"256", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"39", " ", 
              SuperscriptBox["R", "20"]}], "+", 
             RowBox[{"516", " ", 
              SuperscriptBox["R", "18"], " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{"2535", " ", 
              SuperscriptBox["R", "16"], " ", 
              SuperscriptBox["w", "4"]}], "+", 
             RowBox[{"7593", " ", 
              SuperscriptBox["R", "14"], " ", 
              SuperscriptBox["w", "6"]}], "+", 
             RowBox[{"15659", " ", 
              SuperscriptBox["R", "12"], " ", 
              SuperscriptBox["w", "8"]}], "+", 
             RowBox[{"22955", " ", 
              SuperscriptBox["R", "10"], " ", 
              SuperscriptBox["w", "10"]}], "+", 
             RowBox[{"23556", " ", 
              SuperscriptBox["R", "8"], " ", 
              SuperscriptBox["w", "12"]}], "+", 
             RowBox[{"16264", " ", 
              SuperscriptBox["R", "6"], " ", 
              SuperscriptBox["w", "14"]}], "+", 
             RowBox[{"7120", " ", 
              SuperscriptBox["R", "4"], " ", 
              SuperscriptBox["w", "16"]}], "+", 
             RowBox[{"1776", " ", 
              SuperscriptBox["R", "2"], " ", 
              SuperscriptBox["w", "18"]}], "+", 
             RowBox[{"192", " ", 
              SuperscriptBox["w", "20"]}]}], ")"}]}], ")"}], "/", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["R", "4"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["R", "2"], " ", 
             SuperscriptBox["w", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["w", "4"]}]}], ")"}], "6"]}]}], ")"}], " ", 
      SuperscriptBox["\[Beta]", "3"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"3", " ", "\[Gamma]"}], "]"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dnom2d", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["A", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "2"], "+", 
            SuperscriptBox["w", "2"]}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], 
    RowBox[{"64", " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["R", "2"], "+", 
        SuperscriptBox["w", "2"]}], ")"}], "4"]}]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9385588433539724`*^9, 3.938558936472965*^9}, 
   3.9385590280640273`*^9, {3.9385590962725477`*^9, 3.9385591511403184`*^9}, {
   3.9385591813918347`*^9, 3.9385592360795403`*^9}, {3.93855930454253*^9, 
   3.9385593248924885`*^9}, {3.9385593807802787`*^9, 
   3.9385594122792106`*^9}, {3.983851187789578*^9, 3.983851188486278*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"bcedff8b-320d-4f55-bc6c-910be69cbcbe"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{"<", 
   SuperscriptBox[
    SubscriptBox["\[CurlyEpsilon]", "2"], "2"], ">"}], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"8a4c8068-2d13-4b19-afa4-75b2812c1f09"]], \
"Section",
 CellChangeTimes->{{3.983851277570696*^9, 
  3.983851291872134*^9}},ExpressionUUID->"83e3041a-4661-4cdc-8eea-\
b25588083702"],

Cell[BoxData[
 RowBox[{
  RowBox[{"e22d", "=", 
   FractionBox["nom2d", "dnom2d"]}], ";"}]], "Input",
 CellChangeTimes->{{3.9399402223524876`*^9, 3.9399402241511064`*^9}, {
   3.9399402752815065`*^9, 3.9399402841356077`*^9}, {3.9399408264723864`*^9, 
   3.939940839159217*^9}, 3.9399425537133183`*^9, {3.939942691121286*^9, 
   3.9399427183440356`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"2c282aad-b4c7-493c-a6a6-20cdda71074b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"e22d", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w", "->", 
         RowBox[{"R", " ", "\[Alpha]"}]}], ",", 
        RowBox[{"b", "->", "1"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.9838513130369883`*^9, 3.98385131453139*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"8c9a9b66-449b-43f9-a3a6-66c4ec510826"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["155", 
    RowBox[{"54", " ", 
     SuperscriptBox["A", "2"]}]]}], "+", 
  FractionBox["64", 
   RowBox[{"27", " ", "A"}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"1075", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"324", " ", 
    SuperscriptBox["A", "2"], " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"173", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"162", " ", "A", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"28", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"2599", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"6804", " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{"935", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"3402", " ", "A", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{{3.98385131009748*^9, 3.983851315033925*^9}},
 CellLabel->"Out[8]=",ExpressionUUID->"2e2f56ac-983d-45f8-80d1-d7a8a7e30c34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"e22d", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"w", "->", 
           RowBox[{"R", " ", "\[Alpha]"}]}], ",", 
          RowBox[{"b", "->", "1"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"A", "->", "\[Infinity]"}]}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{
  3.939942165954381*^9, 3.939959305348507*^9, {3.9404650854577017`*^9, 
   3.940465096761756*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"960b9bbb-39fb-4f9d-be1b-6d2cf55a2de8"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"4", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"28", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{{3.9399421630330997`*^9, 3.939942166230908*^9}, 
   3.939942557915182*^9, 3.9399593067114515`*^9, 3.9399593459055357`*^9, {
   3.940465087852148*^9, 3.9404650976177435`*^9}, 3.983848469645606*^9, 
   3.983851343355731*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"4fe2f717-1b86-400c-8ae2-73eba2634ebe"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
<E>
<E^2>-<E>^2
<E^3>-3<E^2><E>+2<E>^3\
\>", "Title",
 CellChangeTimes->{{3.938558556194812*^9, 3.9385586210528946`*^9}, {
  3.9385586635156064`*^9, 3.938558729948035*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"c7908368-fe05-47c0-b2ce-7ce018f1da37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", "--"}]}]}]}]}]}]}], "<", "E", ">", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", "-"}]}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"E10", "=", 
     FractionBox[
      SuperscriptBox["A", "2"], 
      RowBox[{
       RowBox[{"4", " ", "\[Pi]", " ", 
        SuperscriptBox["R", "2"]}], "+", 
       RowBox[{"4", " ", "\[Pi]", " ", 
        SuperscriptBox["w", "2"]}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E12", "=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["w", "2"]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "2"], "+", 
           SuperscriptBox["w", "2"]}], ")"}], "3"]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", "--"}]}]}]}]}]}]}], "<", 
     SuperscriptBox["E", "2"], ">", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", "-"}]}]}]}]}]}]}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E20", "=", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "A"}], ")"}], "2"], " ", 
        SuperscriptBox["A", "2"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "2"], "+", 
           SuperscriptBox["w", "2"]}], ")"}], "2"]}]], "+", 
      FractionBox[
       SuperscriptBox["A", "2"], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["w", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["R", "2"]}], "+", 
          SuperscriptBox["w", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
        SuperscriptBox["A", "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["R", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["w", "4"]}]}], ")"}]}]]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E22", "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      RowBox[{
       SuperscriptBox["A", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["R", "4"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["w", "2"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox["w", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["R", "2"]}], "+", 
               SuperscriptBox["w", "2"]}], ")"}], "3"]}]]}], "-", 
         FractionBox[
          RowBox[{"32", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", 
              SuperscriptBox["R", "4"]}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["R", "2"], " ", 
              SuperscriptBox["w", "2"]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["w", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["R", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["w", "2"]}]}], ")"}], "3"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "A"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"11", " ", 
              SuperscriptBox["R", "4"]}], "+", 
             RowBox[{"20", " ", 
              SuperscriptBox["R", "2"], " ", 
              SuperscriptBox["w", "2"]}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "2"], "+", 
             SuperscriptBox["w", "2"]}], ")"}], "4"]], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"17", " ", 
               SuperscriptBox["R", "8"]}], "+", 
              RowBox[{"148", " ", 
               SuperscriptBox["R", "6"], " ", 
               SuperscriptBox["w", "2"]}], "+", 
              RowBox[{"204", " ", 
               SuperscriptBox["R", "4"], " ", 
               SuperscriptBox["w", "4"]}], "+", 
              RowBox[{"80", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["w", "6"]}]}], ")"}]}], ")"}], "/", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["R", "4"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["R", "2"], " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["w", "4"]}]}], ")"}], "3"]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E23", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          SqrtBox["5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "A"}], ")"}], "2"], " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["R", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["w", "2"]}]}], ")"}], " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
         RowBox[{"448", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"7", "/", "2"}]], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "2"], "+", 
             SuperscriptBox["w", "2"]}], ")"}], "5"]}]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SqrtBox["5"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["R", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["R", "8"]}], "+", 
             RowBox[{"66", " ", 
              SuperscriptBox["R", "6"], " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{"96", " ", 
              SuperscriptBox["R", "4"], " ", 
              SuperscriptBox["w", "4"]}], "+", 
             RowBox[{"56", " ", 
              SuperscriptBox["R", "2"], " ", 
              SuperscriptBox["w", "6"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["w", "8"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"14", " ", 
           SuperscriptBox["\[Pi]", 
            RowBox[{"7", "/", "2"}]], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["R", "4"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["w", "2"]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["w", "4"]}]}], ")"}], "4"]}], ")"}]}]}], ")"}], 
      
      SuperscriptBox["\[Beta]", "3"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E24", "=", 
     RowBox[{
     "0.008655038396266123`", "+", "49.3775872697912`", "+", 
      "0.23600336771296515`"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", "--"}]}]}]}]}]}]}], "<", 
     SuperscriptBox["E", "3"], ">", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", "-"}]}]}]}]}]}]}]}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E30", "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      RowBox[{
       SuperscriptBox["A", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"3", " ", "A"}], "+", 
             SuperscriptBox["A", "2"]}], ")"}], "2"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "2"], "+", 
             SuperscriptBox["w", "2"]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "A"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "A"}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["R", "2"]}], "+", 
             SuperscriptBox["w", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["w", "2"]}]}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "A"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "A"}], ")"}], "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["R", "2"], "+", 
             SuperscriptBox["w", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["R", "4"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["R", "2"], " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["w", "4"]}]}], ")"}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "A"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["w", "2"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["w", "4"]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["w", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "2"], "+", 
              SuperscriptBox["w", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["R", "2"]}], "+", 
              SuperscriptBox["w", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["R", "4"], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["R", "2"], " ", 
               SuperscriptBox["w", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["w", "4"]}]}], ")"}]}], ")"}]}], "+", 
         FractionBox["1", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox["w", "4"]}], "+", 
           SuperscriptBox["w", "6"]}]], "+", 
         FractionBox[
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "A"}], ")"}]}], 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["R", "4"], " ", 
            SuperscriptBox["w", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox["w", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["w", "6"]}]}]]}], ")"}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E32", "=", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["R", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"44089920", " ", 
             SuperscriptBox["R", "62"]}], "+", 
            RowBox[{"2449440", " ", 
             RowBox[{"(", 
              RowBox[{"542", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "22"}], "+", 
                  RowBox[{"135", " ", "A"}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "60"], " ", 
             SuperscriptBox["w", "2"]}], "+", 
            RowBox[{"486", " ", 
             RowBox[{"(", 
              RowBox[{"39700597", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8389834"}], "+", 
                  RowBox[{"9", " ", "A", " ", 
                   RowBox[{"(", 
                    RowBox[{"2790973", "+", 
                    RowBox[{"560", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "26"}], "+", 
                    RowBox[{"135", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "58"], " ", 
             SuperscriptBox["w", "4"]}], "+", 
            RowBox[{"243", " ", 
             RowBox[{"(", 
              RowBox[{"806994889", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "498623218"}], "+", 
                  RowBox[{"3", " ", "A", " ", 
                   RowBox[{"(", 
                    RowBox[{"297085283", "+", 
                    RowBox[{"2800", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "326"}], "+", 
                    RowBox[{"5481", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "56"], " ", 
             SuperscriptBox["w", "6"]}], "+", 
            RowBox[{"162", " ", 
             RowBox[{"(", 
              RowBox[{"10230700867", "+", 
               RowBox[{"3", " ", "A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3973301198"}], "+", 
                  RowBox[{"3", " ", "A", " ", 
                   RowBox[{"(", 
                    RowBox[{"1666119113", "+", 
                    RowBox[{"280", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{"15046", "+", 
                    RowBox[{"436455", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "54"], " ", 
             SuperscriptBox["w", "8"]}], "+", 
            RowBox[{"9", " ", 
             RowBox[{"(", 
              RowBox[{"1348814902417", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2182024854694"}], "+", 
                  RowBox[{"9", " ", "A", " ", 
                   RowBox[{"(", 
                    RowBox[{"237974274683", "+", 
                    RowBox[{"280", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{"7294714", "+", 
                    RowBox[{"78422985", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "52"], " ", 
             SuperscriptBox["w", "10"]}], "+", 
            RowBox[{"54", " ", 
             RowBox[{"(", 
              RowBox[{"1385535709506", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2605315408732"}], "+", 
                  RowBox[{"A", " ", 
                   RowBox[{"(", 
                    RowBox[{"2133884520856", "+", 
                    RowBox[{"35", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{"800243854", "+", 
                    RowBox[{"6614977995", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "50"], " ", 
             SuperscriptBox["w", "12"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"125685617307451", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "251501798452642"}], "+", 
                  RowBox[{"27", " ", "A", " ", 
                   RowBox[{"(", 
                    RowBox[{"6670013927978", "+", 
                    RowBox[{"35", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{"2877879178", "+", 
                    RowBox[{"23249641905", " ", "A"}]}], ")"}]}]}], ")"}]}]}],
                  ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "48"], " ", 
             SuperscriptBox["w", "14"]}], "+", 
            RowBox[{"7", " ", 
             RowBox[{"(", 
              RowBox[{"220162025967637", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "450400783299079"}], "+", 
                  RowBox[{"54", " ", "A", " ", 
                   RowBox[{"(", 
                    RowBox[{"5402593278863", "+", 
                    RowBox[{"15", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{"5118003086", "+", 
                    RowBox[{"47809670275", " ", "A"}]}], ")"}]}]}], ")"}]}]}],
                  ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "46"], " ", 
             SuperscriptBox["w", "16"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5132952094809716", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "10552279753370807"}], "+", 
                  RowBox[{"27", " ", "A", " ", 
                   RowBox[{"(", 
                    RowBox[{"234971230121913", "+", 
                    RowBox[{"70", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{"36002091934", "+", 
                    RowBox[{"472568713315", " ", "A"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "44"], " ", 
             SuperscriptBox["w", "18"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"7030923549457457", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "14425936383259994"}], "+", 
                  RowBox[{"9", " ", "A", " ", 
                   RowBox[{"(", 
                    RowBox[{"912272681869363", "+", 
                    RowBox[{"175", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{"27540832118", "+", 
                    RowBox[{"762733301367", " ", "A"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "42"], " ", 
             SuperscriptBox["w", "20"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"31998609215273664", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "65380531734074168"}], "+", 
                  RowBox[{"3", " ", "A", " ", 
                   RowBox[{"(", 
                    RowBox[{"11919702729118783", "+", 
                    RowBox[{"35", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "453933815354"}], "+", 
                    RowBox[{"50962085770815", " ", "A"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "40"], " ", 
             SuperscriptBox["w", "22"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"61014641620168349", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "124116148598637813"}], "+", 
                  RowBox[{"2", " ", "A", " ", 
                   RowBox[{"(", 
                    RowBox[{"32988702635328752", "+", 
                    RowBox[{"35", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "7880569061938"}], "+", 
                    RowBox[{"142447586930595", " ", "A"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "38"], " ", 
             SuperscriptBox["w", "24"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"98197497375211833", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "198974456412831401"}], "+", 
                  RowBox[{"12", " ", "A", " ", 
                   RowBox[{"(", 
                    RowBox[{"8638705121903799", "+", 
                    RowBox[{"35", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3743653199078"}], "+", 
                    RowBox[{"37312038624165", " ", "A"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "36"], " ", 
             SuperscriptBox["w", "26"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"67079708678440083", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "135492362966650731"}], "+", 
                  RowBox[{"2", " ", "A", " ", 
                   RowBox[{"(", 
                    RowBox[{"34803508263925749", "+", 
                    RowBox[{"35", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "21169624324814"}], "+", 
                    RowBox[{"149265165319185", " ", "A"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "34"], " ", 
             SuperscriptBox["w", "28"]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"78134929959587413", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "157440365231912041"}], "+", 
                  RowBox[{"2", " ", "A", " ", 
                   RowBox[{"(", 
                    RowBox[{"40050574910196989", "+", 
                    RowBox[{"35", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30245047809522"}], "+", 
                    RowBox[{"169634286057025", " ", "A"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "32"], " ", 
             SuperscriptBox["w", "30"]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"19457596290233629", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "39136818485046393"}], "+", 
                  RowBox[{"A", " ", 
                   RowBox[{"(", 
                    RowBox[{"19779015745070109", "+", 
                    RowBox[{"70", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8601149602466"}], "+", 
                    RowBox[{"41201054191055", " ", "A"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "30"], " ", 
             SuperscriptBox["w", "32"]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"(", 
              RowBox[{"33209541361339423", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "66713101581758211"}], "+", 
                  RowBox[{"8", " ", "A", " ", 
                   RowBox[{"(", 
                    RowBox[{"4195054978661501", "+", 
                    RowBox[{"350", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "398799680777"}], "+", 
                    RowBox[{"1714078797372", " ", "A"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "28"], " ", 
             SuperscriptBox["w", "34"]}], "+", 
            RowBox[{"16", " ", 
             RowBox[{"(", 
              RowBox[{"6073861399284671", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "12191089758011617"}], "+", 
                  RowBox[{"2", " ", "A", " ", 
                   RowBox[{"(", 
                    RowBox[{"3056588185731818", "+", 
                    RowBox[{"35", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3052915668844"}], "+", 
                    RowBox[{"12222748467755", " ", "A"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "26"], " ", 
             SuperscriptBox["w", "36"]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"7614387949612797", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "15274875619775309"}], "+", 
                  RowBox[{"2", " ", "A", " ", 
                   RowBox[{"(", 
                    RowBox[{"3821126564175611", "+", 
                    RowBox[{"35", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3883990874614"}], "+", 
                    RowBox[{"14931226155635", " ", "A"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "24"], " ", 
             SuperscriptBox["w", "38"]}], "+", 
            RowBox[{"112", " ", 
             RowBox[{"(", 
              RowBox[{"291563470478701", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "584712386008797"}], "+", 
                  RowBox[{"2", " ", "A", " ", 
                   RowBox[{"(", 
                    RowBox[{"146034288069908", "+", 
                    RowBox[{"5", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1029051207082"}], "+", 
                    RowBox[{"3898930448205", " ", "A"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "22"], " ", 
             SuperscriptBox["w", "40"]}], "+", 
            RowBox[{"64", " ", 
             RowBox[{"(", 
              RowBox[{"233171164473706", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "467546038177142"}], "+", 
                  RowBox[{"A", " ", 
                   RowBox[{"(", 
                    RowBox[{"233271263550791", "+", 
                    RowBox[{"35", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "226945086138"}], "+", 
                    RowBox[{"867741967685", " ", "A"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "20"], " ", 
             SuperscriptBox["w", "42"]}], "+", 
            RowBox[{"32", " ", 
             RowBox[{"(", 
              RowBox[{"180782249404363", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "362490619738971"}], "+", 
                  RowBox[{"2", " ", "A", " ", 
                   RowBox[{"(", 
                    RowBox[{"90353075954959", "+", 
                    RowBox[{"35", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "83003581898"}], "+", 
                    RowBox[{"327606592975", " ", "A"}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "18"], " ", 
             SuperscriptBox["w", "44"]}], "+", 
            RowBox[{"448", " ", 
             RowBox[{"(", 
              RowBox[{"4217062083699", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8456172129673"}], "+", 
                  RowBox[{"A", " ", 
                   RowBox[{"(", 
                    RowBox[{"4213142607269", "+", 
                    RowBox[{"15", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8331186418"}], "+", 
                    RowBox[{"34728574505", " ", "A"}]}], ")"}]}]}], ")"}]}]}],
                  ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "16"], " ", 
             SuperscriptBox["w", "46"]}], "+", 
            RowBox[{"640", " ", 
             RowBox[{"(", 
              RowBox[{"804389342971", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1613117736623"}], "+", 
                  RowBox[{"5", " ", "A", " ", 
                   RowBox[{"(", 
                    RowBox[{"160689559483", "+", 
                    RowBox[{"14", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "306351474"}], "+", 
                    RowBox[{"1382272759", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "14"], " ", 
             SuperscriptBox["w", "48"]}], "+", 
            RowBox[{"256", " ", 
             RowBox[{"(", 
              RowBox[{"451279301331", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "905057021907"}], "+", 
                  RowBox[{"A", " ", 
                   RowBox[{"(", 
                    RowBox[{"450738314171", "+", 
                    RowBox[{"350", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "30066108"}], "+", 
                    RowBox[{"151030057", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "12"], " ", 
             SuperscriptBox["w", "50"]}], "+", 
            RowBox[{"512", " ", 
             RowBox[{"(", 
              RowBox[{"40948763069", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "82125393813"}], "+", 
                  RowBox[{"A", " ", 
                   RowBox[{"(", 
                    RowBox[{"40905285089", "+", 
                    RowBox[{"70", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11525713"}], "+", 
                    RowBox[{"66728025", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "10"], " ", 
             SuperscriptBox["w", "52"]}], "+", 
            RowBox[{"1024", " ", 
             RowBox[{"(", 
              RowBox[{"2928022463", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5871796781"}], "+", 
                  RowBox[{"A", " ", 
                   RowBox[{"(", 
                    RowBox[{"2925653908", "+", 
                    RowBox[{"35", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1329607"}], "+", 
                    RowBox[{"9293540", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "8"], " ", 
             SuperscriptBox["w", "54"]}], "+", 
            RowBox[{"2048", " ", 
             RowBox[{"(", 
              RowBox[{"158722623", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "318217941"}], "+", 
                  RowBox[{"A", " ", 
                   RowBox[{"(", 
                    RowBox[{"158643558", "+", 
                    RowBox[{"175", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10849"}], "+", 
                    RowBox[{"98134", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "6"], " ", 
             SuperscriptBox["w", "56"]}], "+", 
            RowBox[{"4096", " ", 
             RowBox[{"(", 
              RowBox[{"6127301", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "12278507"}], "+", 
                  RowBox[{"A", " ", 
                   RowBox[{"(", 
                    RowBox[{"6126076", "+", 
                    RowBox[{"1575", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "31"}], "+", 
                    RowBox[{"410", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "4"], " ", 
             SuperscriptBox["w", "58"]}], "+", 
            RowBox[{"8192", " ", 
             RowBox[{"(", 
              RowBox[{"150012", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "300374"}], "+", 
                  RowBox[{"A", " ", 
                   RowBox[{"(", 
                    RowBox[{"150012", "+", 
                    RowBox[{"35", " ", "A", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"440", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}], " ", 
             SuperscriptBox["R", "2"], " ", 
             SuperscriptBox["w", "60"]}], "+", 
            RowBox[{"2867200", " ", 
             RowBox[{"(", 
              RowBox[{"10", "+", 
               RowBox[{"A", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "20"}], "+", 
                  RowBox[{"10", " ", "A"}], "+", 
                  SuperscriptBox["A", "3"]}], ")"}]}]}], ")"}], " ", 
             SuperscriptBox["w", "62"]}]}], ")"}], " ", 
          SuperscriptBox["\[Beta]", "2"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"17920", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["w", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["R", "4"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["R", "2"], " ", 
              SuperscriptBox["w", "2"]}], "+", 
             SuperscriptBox["w", "4"]}], ")"}], "5"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["R", "4"]}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["R", "2"], " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["w", "4"]}]}], ")"}], "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"9", " ", 
              SuperscriptBox["R", "10"]}], "+", 
             RowBox[{"60", " ", 
              SuperscriptBox["R", "8"], " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{"132", " ", 
              SuperscriptBox["R", "6"], " ", 
              SuperscriptBox["w", "4"]}], "+", 
             RowBox[{"124", " ", 
              SuperscriptBox["R", "4"], " ", 
              SuperscriptBox["w", "6"]}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox["R", "2"], " ", 
              SuperscriptBox["w", "8"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["w", "10"]}]}], ")"}], "3"]}], ")"}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E33", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["R", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"77760", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"27", " ", "A"}]}], ")"}], " ", 
           SuperscriptBox["R", "56"]}], "+", 
          RowBox[{"243", " ", 
           RowBox[{"(", 
            RowBox[{"220869", "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"223611", "+", 
                RowBox[{"160", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{"67", "+", 
                   RowBox[{"117", " ", "A"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["R", "54"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"648", " ", 
           RowBox[{"(", 
            RowBox[{"1788287", "+", 
             RowBox[{"3", " ", "A", " ", 
              RowBox[{"(", 
               RowBox[{"447051", "+", 
                RowBox[{"40", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{"827", "+", 
                   RowBox[{"2097", " ", "A"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["R", "52"], " ", 
           SuperscriptBox["w", "4"]}], "+", 
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{"648414469", "+", 
             RowBox[{"9", " ", "A", " ", 
              RowBox[{"(", 
               RowBox[{"68177739", "+", 
                RowBox[{"40", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{"99823", "+", 
                   RowBox[{"425601", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["R", "50"], " ", 
           SuperscriptBox["w", "6"]}], "+", 
          RowBox[{"45", " ", 
           RowBox[{"(", 
            RowBox[{"1449315509", "+", 
             RowBox[{"9", " ", "A", " ", 
              RowBox[{"(", 
               RowBox[{"268025331", "+", 
                RowBox[{"16", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{"422385", "+", 
                   RowBox[{"4521007", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["R", "48"], " ", 
           SuperscriptBox["w", "8"]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"19709167877", "+", 
             RowBox[{"9", " ", "A", " ", 
              RowBox[{"(", 
               RowBox[{"9882985667", "+", 
                RowBox[{"10", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7907719"}], "+", 
                   RowBox[{"270994063", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["R", "46"], " ", 
           SuperscriptBox["w", "10"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "73108320589"}], "+", 
             RowBox[{"9", " ", "A", " ", 
              RowBox[{"(", 
               RowBox[{"165261545781", "+", 
                RowBox[{"80", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "76541212"}], "+", 
                   RowBox[{"571794533", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["R", "44"], " ", 
           SuperscriptBox["w", "12"]}], "+", 
          RowBox[{"36", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "126414409319"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"533286229269", "+", 
                RowBox[{"5", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "6675948083"}], "+", 
                   RowBox[{"30139375977", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["R", "42"], " ", 
           SuperscriptBox["w", "14"]}], "+", 
          RowBox[{"144", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "166681926044"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"452369610894", "+", 
                RowBox[{"25", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1555019815"}], "+", 
                   RowBox[{"5303557569", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["R", "40"], " ", 
           SuperscriptBox["w", "16"]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3415684769047"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"7394073895077", "+", 
                RowBox[{"5", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "160005665693"}], "+", 
                   RowBox[{"456909762501", " ", "A"}]}], ")"}]}]}], ")"}]}]}],
             ")"}], " ", 
           SuperscriptBox["R", "38"], " ", 
           SuperscriptBox["w", "18"]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8686023107663"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"16399659711003", "+", 
                RowBox[{"280", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7627977867"}], "+", 
                   RowBox[{"19372654931", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["R", "36"], " ", 
           SuperscriptBox["w", "20"]}], "+", 
          RowBox[{"48", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8670668110082"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"14962602377482", "+", 
                RowBox[{"5", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "457124741883"}], "+", 
                   RowBox[{"1075177213375", " ", "A"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["R", "34"], " ", 
           SuperscriptBox["w", "22"]}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "41873873597991"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"67892919225411", "+", 
                RowBox[{"20", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "598833747431"}], "+", 
                   RowBox[{"1343675461027", " ", "A"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["R", "32"], " ", 
           SuperscriptBox["w", "24"]}], "+", 
          RowBox[{"48", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "18392675655469"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"28511554011309", "+", 
                RowBox[{"10", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "575563027387"}], "+", 
                   RowBox[{"1260986829567", " ", "A"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["R", "30"], " ", 
           SuperscriptBox["w", "26"]}], "+", 
          RowBox[{"48", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "20010475245157"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"29997801301197", "+", 
                RowBox[{"160", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "43115607357"}], "+", 
                   RowBox[{"94024316518", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["R", "28"], " ", 
           SuperscriptBox["w", "28"]}], "+", 
          RowBox[{"64", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13538921816389"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"19776516495449", "+", 
                RowBox[{"5", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1035364947815"}], "+", 
                   RowBox[{"2285463224311", " ", "A"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           SuperscriptBox["R", "26"], " ", 
           SuperscriptBox["w", "30"]}], "+", 
          RowBox[{"384", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1689492142997"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"2416215437707", "+", 
                RowBox[{"10", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "72190859409"}], "+", 
                   RowBox[{"163796265593", " ", "A"}]}], ")"}]}]}], ")"}]}]}],
             ")"}], " ", 
           SuperscriptBox["R", "24"], " ", 
           SuperscriptBox["w", "32"]}], "+", 
          RowBox[{"384", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1047679941354"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"1470742920184", "+", 
                RowBox[{"5", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "100966750207"}], "+", 
                   RowBox[{"238963246243", " ", "A"}]}], ")"}]}]}], ")"}]}]}],
             ")"}], " ", 
           SuperscriptBox["R", "22"], " ", 
           SuperscriptBox["w", "34"]}], "+", 
          RowBox[{"256", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "802930108251"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"1106893228131", "+", 
                RowBox[{"20", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "22069073911"}], "+", 
                   RowBox[{"55294706771", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["R", "20"], " ", 
           SuperscriptBox["w", "36"]}], "+", 
          RowBox[{"768", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "111675185996"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"150869911976", "+", 
                RowBox[{"15", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4740670847"}], "+", 
                   RowBox[{"12771240611", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["R", "18"], " ", 
           SuperscriptBox["w", "38"]}], "+", 
          RowBox[{"15360", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1877022572"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"2470715056", "+", 
                RowBox[{"3", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "471164849"}], "+", 
                   RowBox[{"1388343269", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["R", "16"], " ", 
           SuperscriptBox["w", "40"]}], "+", 
          RowBox[{"2048", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3735413582"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"4731478552", "+", 
                RowBox[{"5", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "685157516"}], "+", 
                   RowBox[{"2252432071", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["R", "14"], " ", 
           SuperscriptBox["w", "42"]}], "+", 
          RowBox[{"12288", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "126341489"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"149889224", "+", 
                RowBox[{"5", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "29487700"}], "+", 
                   RowBox[{"110799193", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["R", "12"], " ", 
           SuperscriptBox["w", "44"]}], "+", 
          RowBox[{"6144", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "37210166"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"38612801", "+", 
                RowBox[{"5", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "11869761"}], "+", 
                   RowBox[{"52597144", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["R", "10"], " ", 
           SuperscriptBox["w", "46"]}], "+", 
          RowBox[{"8192", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2692298"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{"1882033", "+", 
                RowBox[{"5", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1344647"}], "+", 
                   RowBox[{"7339738", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["R", "8"], " ", 
           SuperscriptBox["w", "48"]}], "+", 
          RowBox[{"122880", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "8486"}], "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4683"}], "+", 
                RowBox[{"A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "47763"}], "+", 
                   RowBox[{"343408", " ", "A"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox["R", "6"], " ", 
           SuperscriptBox["w", "50"]}], "+", 
          RowBox[{"196608", " ", 
           RowBox[{"(", 
            RowBox[{"81", "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "971"}], "+", 
                RowBox[{"5", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "400"}], "+", 
                   RowBox[{"4271", " ", "A"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["R", "4"], " ", 
           SuperscriptBox["w", "52"]}], "+", 
          RowBox[{"65536", " ", 
           RowBox[{"(", 
            RowBox[{"48", "+", 
             RowBox[{"A", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "168"}], "+", 
                RowBox[{"5", " ", "A", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "38"}], "+", 
                   RowBox[{"805", " ", "A"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["w", "54"]}], "+", 
          RowBox[{"7864320", " ", 
           SuperscriptBox["A", "3"], " ", 
           SuperscriptBox["w", "56"]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "3"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"14336", " ", 
        SqrtBox["5"], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"9", "/", "2"}]], " ", 
        SuperscriptBox["w", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "2"], "+", 
           SuperscriptBox["w", "2"]}], ")"}], "6"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["R", "2"]}], "+", 
           SuperscriptBox["w", "2"]}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["w", "2"]}]}], ")"}], "5"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["R", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["w", "2"]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox["w", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["w", "4"]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["R", "4"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox["w", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["w", "4"]}]}], ")"}], "4"]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"E34", "=", 
     RowBox[{
     "0.0011171676748073613`", "+", "24.760720969523113`", "+", 
      "1.9411278532489118`", "+", "37253.58881226713`", "+", 
      "0.10012438967091424`", "+", "1.9411278532489118`", "+", 
      "206.03249036312272`"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9385541116300273`*^9, 3.9385542165087547`*^9}, 
   3.938554318546917*^9, 3.938554387621834*^9, 3.9385544473173575`*^9, 
   3.9385544930677648`*^9, {3.938555053255273*^9, 3.938555087272173*^9}, {
   3.9385559738394427`*^9, 3.9385560058114047`*^9}, 3.93987222544168*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"885a5ede-d2fc-4a40-bdf0-722710ad1515"],

Cell[CellGroupData[{

Cell["<E>", "Section",
 CellChangeTimes->{{3.939956876842029*^9, 3.939956879192999*^9}, {
   3.9399578113704004`*^9, 3.939957813888881*^9}, 
   3.9838514057715178`*^9},ExpressionUUID->"a14d628e-8352-4510-a44e-\
5219dc09ca5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ave0", "=", 
   RowBox[{"E10", "+", "E12"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9399570836188817`*^9, 3.9399571026018076`*^9}, {
  3.939957387828028*^9, 3.939957397743784*^9}, {3.9399574308039093`*^9, 
  3.9399574514746466`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"c0932269-4d2b-4afa-b52e-4a256ff1ad35"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"ave0", "/.", 
      RowBox[{"{", 
       RowBox[{"w", "->", 
        RowBox[{"\[Alpha]", " ", "R"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0", ",", "2"}], "}"}]}], "]"}], "//", 
   "Normal"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.9336305049058037`*^9, 3.9336305680635624`*^9}, {
   3.9336306059125834`*^9, 3.9336306118473196`*^9}, {3.933630806912861*^9, 
   3.9336308393203626`*^9}, {3.933632519261342*^9, 3.9336325195033007`*^9}, 
   3.933639523133032*^9, {3.9399569587949286`*^9, 3.939956967739398*^9}, {
   3.939957486747374*^9, 3.939957507216176*^9}, {3.9404644640574226`*^9, 
   3.940464503764945*^9}, {3.983851419622794*^9, 3.983851439416172*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"6a28c915-525a-431b-b373-0504394b1db6"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["A", "2"], 
   RowBox[{"4", " ", "\[Pi]", " ", 
    SuperscriptBox["R", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["R", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.933630528580981*^9, 3.9336305693850102`*^9}, {
   3.9336308103817635`*^9, 3.933630839903353*^9}, 3.9336325202110343`*^9, 
   3.9336325755024877`*^9, 3.933639524520733*^9, 3.9399569686298046`*^9, {
   3.939957496254964*^9, 3.939957507878461*^9}, {3.9404644660687656`*^9, 
   3.9404645040166864`*^9}, 3.983848550658828*^9, {3.9838514357148037`*^9, 
   3.98385143998053*^9}},
 CellLabel->"Out[22]=",ExpressionUUID->"de729551-4c89-4652-9a60-26973b31c191"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["var(E)/<E>", "Section",
 CellChangeTimes->{{3.939956871706459*^9, 3.939956874361292*^9}, {
  3.9399578044983788`*^9, 3.9399578343780055`*^9}, {3.939958085273077*^9, 
  3.9399581026104774`*^9}, {3.9399586769063644`*^9, 3.939958684570402*^9}, {
  3.983851516617812*^9, 
  3.983851540321734*^9}},ExpressionUUID->"3ab368b9-4d6a-47a6-9e68-\
0b3df5b03925"],

Cell[BoxData[
 RowBox[{
  RowBox[{"vared", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"E20", "+", "E22", "+", "E23"}], ")"}], "-", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"E10", "+", "E12"}], ")"}], "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.939958139800353*^9, 3.939958202229355*^9}, 
   3.939958256402932*^9, 3.939958298249752*^9, {3.9399583393977804`*^9, 
   3.939958353306608*^9}, {3.9399584135156083`*^9, 3.9399584137059264`*^9}, 
   3.939958530658902*^9, 3.9399585779569583`*^9, {3.9399586905950956`*^9, 
   3.93995875899536*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"c3c822f6-d07f-4f37-9a99-ace7a007ab6f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      FractionBox["vared", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"E10", "+", "E12"}], ")"}], "2"]], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w", "->", 
         RowBox[{"R", " ", "\[Alpha]"}]}], ",", 
        RowBox[{"b", "->", "1"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.983848609476132*^9, 3.983848622085648*^9}, 
   3.983851487729653*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"c98ebe04-1a03-4812-a9e4-92aa59b77109"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["11", 
    RowBox[{"12", " ", 
     SuperscriptBox["A", "2"]}]]}], "+", 
  FractionBox["2", 
   RowBox[{"3", " ", "A"}]], "+", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox[
   SuperscriptBox["\[Beta]", "2"], 
   RowBox[{"8", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"65", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"54", " ", 
    SuperscriptBox["A", "2"], " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"157", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"108", " ", "A", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"28", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"756", " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"11", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"378", " ", "A", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{{3.983848606396501*^9, 3.983848623181863*^9}, 
   3.983851488787386*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"05a31dc7-30f0-4635-9df0-b9f7c7ae8953"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        FractionBox["vared", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"E10", "+", "E12"}], ")"}], "2"]], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"w", "->", 
           RowBox[{"R", " ", "\[Alpha]"}]}], ",", 
          RowBox[{"b", "->", "1"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"A", "->", "\[Infinity]"}]}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.9399588280033464`*^9, 3.9399588378586197`*^9}, {
   3.939959224236357*^9, 3.9399592656750035`*^9}, 3.9404641061915135`*^9, {
   3.983851494350542*^9, 3.983851501665966*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"4787f707-8a43-42e6-ad14-f65b0d4a8438"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox["\[Beta]", "2"], 
   RowBox[{"8", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"28", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{
  3.9399588394305005`*^9, {3.939959230526532*^9, 3.9399592668024435`*^9}, 
   3.9404641146857147`*^9, {3.9838514967322598`*^9, 3.983851502201985*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"6bda4d25-61ab-4875-bb29-9f97febcd4e5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"skE", "/"}], "<", 
   SuperscriptBox["E", "3"], ">"}], TraditionalForm]],
 FormatType->
  "TraditionalForm",ExpressionUUID->"3bee1cf8-dd4c-40b7-99df-01e6602997e2"]], \
"Section",
 CellChangeTimes->{{3.939956871706459*^9, 3.939956874361292*^9}, {
  3.9399578044983788`*^9, 3.9399578343780055`*^9}, {3.939958085273077*^9, 
  3.9399581026104774`*^9}, {3.93995977693819*^9, 3.9399597896807384`*^9}, {
  3.983851642858368*^9, 
  3.983851651824566*^9}},ExpressionUUID->"ec533c12-46fc-4cff-94aa-\
21c5d6e019c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sked", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"E30", "+", "E32", "+", "E33"}], ")"}], "-", 
    RowBox[{"3", 
     RowBox[{"(", 
      RowBox[{"E20", "+", "E22", "+", "E23"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"E10", "+", "E12"}], ")"}]}], "+", 
    RowBox[{"2", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"E10", "+", "E12"}], ")"}], "3"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.939958139800353*^9, 3.939958202229355*^9}, 
   3.939958256402932*^9, 3.939958298249752*^9, {3.9399583393977804`*^9, 
   3.939958353306608*^9}, {3.9399584135156083`*^9, 3.9399584137059264`*^9}, 
   3.939958530658902*^9, 3.9399585779569583`*^9, {3.939959783611164*^9, 
   3.9399598168319626`*^9}, 3.9838515829431667`*^9},
 CellLabel->"In[30]:=",ExpressionUUID->"78b2824d-3dd4-4631-906f-69e74698ef44"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      FractionBox["sked", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"E10", "+", "E12"}], ")"}], "3"]], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w", "->", 
         RowBox[{"R", " ", "\[Alpha]"}]}], ",", 
        RowBox[{"b", "->", "1"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{
  3.983851569561186*^9, {3.983851604074711*^9, 3.9838516349890757`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"a654c509-f1b3-4f4d-82b2-6dc97f02f836"],

Cell[BoxData[
 RowBox[{
  FractionBox["751", 
   RowBox[{"108", " ", 
    SuperscriptBox["A", "4"]}]], "-", 
  FractionBox["17", 
   RowBox[{"2", " ", 
    SuperscriptBox["A", "3"]}]], "+", 
  FractionBox["2", 
   SuperscriptBox["A", "2"]], "+", 
  FractionBox["1", 
   RowBox[{"3", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["\[Alpha]", "4"]}]], "-", 
  FractionBox["29", 
   RowBox[{"18", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox["1", 
   RowBox[{
    SuperscriptBox["A", "3"], " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3873563", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"362880", " ", 
    SuperscriptBox["A", "4"], " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"1286923", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"181440", " ", 
    SuperscriptBox["A", "3"], " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"66991", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"13440", " ", 
    SuperscriptBox["A", "2"], " ", "\[Pi]"}]], "+", 
  FractionBox[
   SuperscriptBox["\[Beta]", "2"], 
   RowBox[{"2", " ", "A", " ", "\[Pi]"}]], "+", 
  FractionBox[
   SuperscriptBox["\[Beta]", "2"], 
   RowBox[{"2", " ", 
    SuperscriptBox["A", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["\[Alpha]", "4"]}]], "-", 
  FractionBox[
   RowBox[{"53", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"18", " ", 
    SuperscriptBox["A", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"23", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"9", " ", 
    SuperscriptBox["A", "3"], " ", "\[Pi]", " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"8", " ", 
    SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox[
   RowBox[{
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"112", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"161669", " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"32256", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{"128869", " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"16128", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["A", "3"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"103589", " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"32256", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{"19", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"504", " ", "A", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"504", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"11", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"252", " ", 
    SuperscriptBox["A", "3"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"56", " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["\[Alpha]", "2"]}]]}]], "Output",
 CellChangeTimes->{
  3.983851571104446*^9, {3.9838516130130167`*^9, 3.983851635819319*^9}},
 CellLabel->"Out[34]=",ExpressionUUID->"8cda864f-2f5b-40a3-a2ec-a774ada3ba13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        FractionBox["sked", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"E10", "+", "E12"}], ")"}], "3"]], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"w", "->", 
           RowBox[{"R", " ", "\[Alpha]"}]}], ",", 
          RowBox[{"b", "->", "1"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"A", "->", "\[Infinity]"}]}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.983851627983884*^9, 3.9838516311812487`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"41c203da-244d-41ea-8440-7de83ae75e47"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["5"], " ", 
   SuperscriptBox["\[Beta]", "3"], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
  RowBox[{"112", " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"3", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{{3.983851624839843*^9, 3.983851636830027*^9}},
 CellLabel->"Out[35]=",ExpressionUUID->"5379a509-1ea0-47ab-97ad-37c8545a4dcd"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["<\[CurlyEpsilon]^2 E>-<\[CurlyEpsilon]^2><E>", "Title",
 CellChangeTimes->{{3.938558556194812*^9, 3.9385586210528946`*^9}, {
  3.9385586635156064`*^9, 3.938558729948035*^9}, {3.939870389357377*^9, 
  3.939870418642256*^9}},
 Background->GrayLevel[
  0.85],ExpressionUUID->"27118352-ea4b-4b66-98a6-8e76fba12cf6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"e2E0", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["R", "4"]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox["w", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["R", "2"]}], "+", 
        SuperscriptBox["w", "2"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "A"}], ")"}], "2"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["R", "4"]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["R", "2"], "+", 
        SuperscriptBox["w", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["R", "2"]}], "+", 
        SuperscriptBox["w", "2"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "A"}], ")"}], "2"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["R", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["R", "8"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["R", "6"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"41", " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox["w", "4"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["w", "6"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["w", "8"]}]}], ")"}]}], 
     RowBox[{"32", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["R", "2"], "+", 
        SuperscriptBox["w", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["R", "4"], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["w", "4"]}]}], ")"}], "3"]}]], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "2"], "+", 
            SuperscriptBox["w", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["R", "2"]}], "+", 
            SuperscriptBox["w", "2"]}], ")"}], "2"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["R", "4"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["R", "2"], " ", 
             SuperscriptBox["w", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["w", "4"]}]}], ")"}], "3"]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["R", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["R", "4"]}], "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["R", "2"], " ", 
             SuperscriptBox["w", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["w", "4"]}]}], ")"}], "2"]}], 
        RowBox[{"64", " ", 
         SuperscriptBox["\[Pi]", "3"], " ", 
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             SuperscriptBox["R", "4"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["R", "2"], " ", 
             SuperscriptBox["w", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["w", "4"]}]}], ")"}], "3"]}]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "A"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["R", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["R", "2"], "+", 
         SuperscriptBox["w", "2"]}], ")"}], "4"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["R", "2"]}], "+", 
         SuperscriptBox["w", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["R", "2"], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["w", "2"]}]}], ")"}], "4"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "A"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "A"}], ")"}], "2"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["R", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["R", "2"], "+", 
         SuperscriptBox["w", "2"]}], ")"}], "3"]}], 
     RowBox[{
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["R", "4"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["w", "4"]}]}], ")"}], "3"]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e2E2", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox["R", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         SuperscriptBox["R", "4"]}], "+", 
        RowBox[{"33", " ", 
         SuperscriptBox["R", "2"], " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["w", "4"]}]}], ")"}], " ", 
      SuperscriptBox["\[Beta]", "2"]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox["w", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["R", "2"]}], "+", 
         SuperscriptBox["w", "2"]}], ")"}], "3"]}]], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "A"}], ")"}], "2"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["R", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"460", " ", 
           SuperscriptBox["R", "20"]}], "+", 
          RowBox[{"6546", " ", 
           SuperscriptBox["R", "18"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"39153", " ", 
           SuperscriptBox["R", "16"], " ", 
           SuperscriptBox["w", "4"]}], "+", 
          RowBox[{"103992", " ", 
           SuperscriptBox["R", "14"], " ", 
           SuperscriptBox["w", "6"]}], "+", 
          RowBox[{"58919", " ", 
           SuperscriptBox["R", "12"], " ", 
           SuperscriptBox["w", "8"]}], "-", 
          RowBox[{"269316", " ", 
           SuperscriptBox["R", "10"], " ", 
           SuperscriptBox["w", "10"]}], "-", 
          RowBox[{"639890", " ", 
           SuperscriptBox["R", "8"], " ", 
           SuperscriptBox["w", "12"]}], "-", 
          RowBox[{"635072", " ", 
           SuperscriptBox["R", "6"], " ", 
           SuperscriptBox["w", "14"]}], "-", 
          RowBox[{"332068", " ", 
           SuperscriptBox["R", "4"], " ", 
           SuperscriptBox["w", "16"]}], "-", 
          RowBox[{"89680", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["w", "18"]}], "-", 
          RowBox[{"9880", " ", 
           SuperscriptBox["w", "20"]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"5888", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["w", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "2"], "+", 
           SuperscriptBox["w", "2"]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["R", "2"]}], "+", 
           SuperscriptBox["w", "2"]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "4"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox["w", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["w", "4"]}]}], ")"}], "3"]}], ")"}]}], ")"}], "+", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"403", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "A"}], ")"}], "2"], " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"384", " ", 
          SuperscriptBox["R", "22"]}], "+", 
         RowBox[{"4901", " ", 
          SuperscriptBox["R", "20"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"31986", " ", 
          SuperscriptBox["R", "18"], " ", 
          SuperscriptBox["w", "4"]}], "+", 
         RowBox[{"186513", " ", 
          SuperscriptBox["R", "16"], " ", 
          SuperscriptBox["w", "6"]}], "+", 
         RowBox[{"648448", " ", 
          SuperscriptBox["R", "14"], " ", 
          SuperscriptBox["w", "8"]}], "+", 
         RowBox[{"1328064", " ", 
          SuperscriptBox["R", "12"], " ", 
          SuperscriptBox["w", "10"]}], "+", 
         RowBox[{"1681544", " ", 
          SuperscriptBox["R", "10"], " ", 
          SuperscriptBox["w", "12"]}], "+", 
         RowBox[{"1353412", " ", 
          SuperscriptBox["R", "8"], " ", 
          SuperscriptBox["w", "14"]}], "+", 
         RowBox[{"692896", " ", 
          SuperscriptBox["R", "6"], " ", 
          SuperscriptBox["w", "16"]}], "+", 
         RowBox[{"218144", " ", 
          SuperscriptBox["R", "4"], " ", 
          SuperscriptBox["w", "18"]}], "+", 
         RowBox[{"38400", " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["w", "20"]}], "+", 
         RowBox[{"2880", " ", 
          SuperscriptBox["w", "22"]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"1658880", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["w", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["R", "2"]}], "+", 
          SuperscriptBox["w", "2"]}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "6"], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["R", "4"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["w", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["w", "6"]}]}], ")"}], "3"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "A"}], ")"}], "2"], " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["R", "20"]}], "+", 
         RowBox[{"141", " ", 
          SuperscriptBox["R", "18"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"426", " ", 
          SuperscriptBox["R", "16"], " ", 
          SuperscriptBox["w", "4"]}], "+", 
         RowBox[{"1478", " ", 
          SuperscriptBox["R", "14"], " ", 
          SuperscriptBox["w", "6"]}], "+", 
         RowBox[{"4458", " ", 
          SuperscriptBox["R", "12"], " ", 
          SuperscriptBox["w", "8"]}], "+", 
         RowBox[{"8791", " ", 
          SuperscriptBox["R", "10"], " ", 
          SuperscriptBox["w", "10"]}], "+", 
         RowBox[{"10120", " ", 
          SuperscriptBox["R", "8"], " ", 
          SuperscriptBox["w", "12"]}], "+", 
         RowBox[{"6610", " ", 
          SuperscriptBox["R", "6"], " ", 
          SuperscriptBox["w", "14"]}], "+", 
         RowBox[{"2356", " ", 
          SuperscriptBox["R", "4"], " ", 
          SuperscriptBox["w", "16"]}], "+", 
         RowBox[{"408", " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["w", "18"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["w", "20"]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"736", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["w", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "2"], "+", 
          SuperscriptBox["w", "2"]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["R", "2"]}], "+", 
          SuperscriptBox["w", "2"]}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["w", "4"]}]}], ")"}], "3"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "A"}], "+", 
         SuperscriptBox["A", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox["R", "4"], " ", 
      SuperscriptBox["\[Beta]", "2"]}], 
     RowBox[{"256", " ", 
      SuperscriptBox["\[Pi]", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["R", "2"], "+", 
         SuperscriptBox["w", "2"]}], ")"}], "3"]}]], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["R", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2880"}], " ", 
           SuperscriptBox["R", "20"]}], "-", 
          RowBox[{"18888", " ", 
           SuperscriptBox["R", "18"], " ", 
           SuperscriptBox["w", "2"]}], "-", 
          RowBox[{"71172", " ", 
           SuperscriptBox["R", "16"], " ", 
           SuperscriptBox["w", "4"]}], "-", 
          RowBox[{"170232", " ", 
           SuperscriptBox["R", "14"], " ", 
           SuperscriptBox["w", "6"]}], "-", 
          RowBox[{"289110", " ", 
           SuperscriptBox["R", "12"], " ", 
           SuperscriptBox["w", "8"]}], "-", 
          RowBox[{"337319", " ", 
           SuperscriptBox["R", "10"], " ", 
           SuperscriptBox["w", "10"]}], "-", 
          RowBox[{"258380", " ", 
           SuperscriptBox["R", "8"], " ", 
           SuperscriptBox["w", "12"]}], "-", 
          RowBox[{"125982", " ", 
           SuperscriptBox["R", "6"], " ", 
           SuperscriptBox["w", "14"]}], "-", 
          RowBox[{"37460", " ", 
           SuperscriptBox["R", "4"], " ", 
           SuperscriptBox["w", "16"]}], "-", 
          RowBox[{"6176", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["w", "18"]}], "-", 
          RowBox[{"432", " ", 
           SuperscriptBox["w", "20"]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"928", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["R", "2"], " ", "w"}], "+", 
           SuperscriptBox["w", "3"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["R", "4"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox["w", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["w", "4"]}]}], ")"}], "5"]}], ")"}]}], ")"}], "-", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"21", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["R", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"31104", " ", 
           SuperscriptBox["R", "24"]}], "+", 
          RowBox[{"258840", " ", 
           SuperscriptBox["R", "22"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"779562", " ", 
           SuperscriptBox["R", "20"], " ", 
           SuperscriptBox["w", "4"]}], "+", 
          RowBox[{"631341", " ", 
           SuperscriptBox["R", "18"], " ", 
           SuperscriptBox["w", "6"]}], "-", 
          RowBox[{"2006658", " ", 
           SuperscriptBox["R", "16"], " ", 
           SuperscriptBox["w", "8"]}], "-", 
          RowBox[{"6554037", " ", 
           SuperscriptBox["R", "14"], " ", 
           SuperscriptBox["w", "10"]}], "-", 
          RowBox[{"9172800", " ", 
           SuperscriptBox["R", "12"], " ", 
           SuperscriptBox["w", "12"]}], "-", 
          RowBox[{"7682784", " ", 
           SuperscriptBox["R", "10"], " ", 
           SuperscriptBox["w", "14"]}], "-", 
          RowBox[{"4162268", " ", 
           SuperscriptBox["R", "8"], " ", 
           SuperscriptBox["w", "16"]}], "-", 
          RowBox[{"1476716", " ", 
           SuperscriptBox["R", "6"], " ", 
           SuperscriptBox["w", "18"]}], "-", 
          RowBox[{"332384", " ", 
           SuperscriptBox["R", "4"], " ", 
           SuperscriptBox["w", "20"]}], "-", 
          RowBox[{"43152", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["w", "22"]}], "-", 
          RowBox[{"2464", " ", 
           SuperscriptBox["w", "24"]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2048", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["w", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["R", "2"]}], "+", 
           SuperscriptBox["w", "2"]}], ")"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["R", "4"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox["w", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["w", "4"]}]}], ")"}], "5"]}], ")"}]}], ")"}], "-", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{"31", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "A"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "141"}], " ", 
          SuperscriptBox["R", "16"]}], "-", 
         RowBox[{"696", " ", 
          SuperscriptBox["R", "14"], " ", 
          SuperscriptBox["w", "2"]}], "-", 
         RowBox[{"3474", " ", 
          SuperscriptBox["R", "12"], " ", 
          SuperscriptBox["w", "4"]}], "-", 
         RowBox[{"9968", " ", 
          SuperscriptBox["R", "10"], " ", 
          SuperscriptBox["w", "6"]}], "-", 
         RowBox[{"15265", " ", 
          SuperscriptBox["R", "8"], " ", 
          SuperscriptBox["w", "8"]}], "-", 
         RowBox[{"12496", " ", 
          SuperscriptBox["R", "6"], " ", 
          SuperscriptBox["w", "10"]}], "-", 
         RowBox[{"5440", " ", 
          SuperscriptBox["R", "4"], " ", 
          SuperscriptBox["w", "12"]}], "-", 
         RowBox[{"1160", " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["w", "14"]}], "-", 
         RowBox[{"92", " ", 
          SuperscriptBox["w", "16"]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", "2"]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"7680", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["R", "2"]}], "+", 
          SuperscriptBox["w", "2"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["w", "2"]}]}], ")"}], "6"]}], ")"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "A"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "A"}], ")"}], "2"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["R", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "2"], "+", 
          SuperscriptBox["w", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"96", " ", 
           SuperscriptBox["R", "12"]}], "-", 
          RowBox[{"255", " ", 
           SuperscriptBox["R", "10"], " ", 
           SuperscriptBox["w", "2"]}], "-", 
          RowBox[{"2549", " ", 
           SuperscriptBox["R", "8"], " ", 
           SuperscriptBox["w", "4"]}], "-", 
          RowBox[{"5073", " ", 
           SuperscriptBox["R", "6"], " ", 
           SuperscriptBox["w", "6"]}], "-", 
          RowBox[{"4362", " ", 
           SuperscriptBox["R", "4"], " ", 
           SuperscriptBox["w", "8"]}], "-", 
          RowBox[{"1740", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["w", "10"]}], "-", 
          RowBox[{"264", " ", 
           SuperscriptBox["w", "12"]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"52", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["R", "2"]}], "+", 
           SuperscriptBox["w", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["R", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["w", "2"]}]}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["R", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["w", "2"]}]}], ")"}], "5"]}], ")"}]}], ")"}], "-", 
    
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"141", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "A"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "A"}], ")"}], "2"], " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["R", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "49"}], " ", 
           SuperscriptBox["R", "16"]}], "-", 
          RowBox[{"602", " ", 
           SuperscriptBox["R", "14"], " ", 
           SuperscriptBox["w", "2"]}], "-", 
          RowBox[{"4333", " ", 
           SuperscriptBox["R", "12"], " ", 
           SuperscriptBox["w", "4"]}], "-", 
          RowBox[{"14096", " ", 
           SuperscriptBox["R", "10"], " ", 
           SuperscriptBox["w", "6"]}], "-", 
          RowBox[{"23928", " ", 
           SuperscriptBox["R", "8"], " ", 
           SuperscriptBox["w", "8"]}], "-", 
          RowBox[{"22736", " ", 
           SuperscriptBox["R", "6"], " ", 
           SuperscriptBox["w", "10"]}], "-", 
          RowBox[{"12144", " ", 
           SuperscriptBox["R", "4"], " ", 
           SuperscriptBox["w", "12"]}], "-", 
          RowBox[{"3392", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["w", "14"]}], "-", 
          RowBox[{"384", " ", 
           SuperscriptBox["w", "16"]}]}], ")"}], " ", 
        SuperscriptBox["\[Beta]", "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"1024", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "2"], "+", 
          SuperscriptBox["w", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["R", "4"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox["w", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["w", "4"]}]}], ")"}], "5"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e2E3", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"9", " ", 
         SqrtBox["5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "A"}], ")"}], "2"], " ", 
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["R", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"128", " ", 
            SuperscriptBox["R", "28"]}], "+", 
           RowBox[{"1536", " ", 
            SuperscriptBox["R", "26"], " ", 
            SuperscriptBox["w", "2"]}], "+", 
           RowBox[{"5056", " ", 
            SuperscriptBox["w", "28"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["R", "14"], " ", 
            SuperscriptBox["w", "14"], " ", 
            RowBox[{"(", 
             RowBox[{"313331", "-", 
              RowBox[{"6017130", " ", 
               SuperscriptBox["w", "6"]}]}], ")"}]}], "+", 
           RowBox[{"120", " ", 
            SuperscriptBox["R", "12"], " ", 
            SuperscriptBox["w", "16"], " ", 
            RowBox[{"(", 
             RowBox[{"49433", "-", 
              RowBox[{"396312", " ", 
               SuperscriptBox["w", "6"]}]}], ")"}]}], "+", 
           RowBox[{"288", " ", 
            SuperscriptBox["R", "8"], " ", 
            SuperscriptBox["w", "20"], " ", 
            RowBox[{"(", 
             RowBox[{"15653", "-", 
              RowBox[{"51240", " ", 
               SuperscriptBox["w", "6"]}]}], ")"}]}], "+", 
           RowBox[{"288", " ", 
            SuperscriptBox["R", "6"], " ", 
            SuperscriptBox["w", "22"], " ", 
            RowBox[{"(", 
             RowBox[{"6787", "-", 
              RowBox[{"15960", " ", 
               SuperscriptBox["w", "6"]}]}], ")"}]}], "+", 
           RowBox[{"2800", " ", 
            SuperscriptBox["R", "10"], " ", 
            SuperscriptBox["w", "18"], " ", 
            RowBox[{"(", 
             RowBox[{"2369", "-", 
              RowBox[{"11412", " ", 
               SuperscriptBox["w", "6"]}]}], ")"}]}], "+", 
           RowBox[{"256", " ", 
            SuperscriptBox["R", "4"], " ", 
            SuperscriptBox["w", "24"], " ", 
            RowBox[{"(", 
             RowBox[{"2062", "-", 
              RowBox[{"3465", " ", 
               SuperscriptBox["w", "6"]}]}], ")"}]}], "+", 
           RowBox[{"576", " ", 
            SuperscriptBox["R", "2"], " ", 
            SuperscriptBox["w", "26"], " ", 
            RowBox[{"(", 
             RowBox[{"139", "-", 
              RowBox[{"140", " ", 
               SuperscriptBox["w", "6"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["R", "24"], " ", 
            SuperscriptBox["w", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"3296", "+", 
              RowBox[{"19845", " ", 
               SuperscriptBox["w", "6"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["R", "22"], " ", 
            SuperscriptBox["w", "6"], " ", 
            RowBox[{"(", 
             RowBox[{"111098", "+", 
              RowBox[{"412335", " ", 
               SuperscriptBox["w", "6"]}]}], ")"}]}], "-", 
           RowBox[{"36", " ", 
            SuperscriptBox["R", "16"], " ", 
            SuperscriptBox["w", "12"], " ", 
            RowBox[{"(", 
             RowBox[{"14639", "+", 
              RowBox[{"894180", " ", 
               SuperscriptBox["w", "6"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["R", "20"], " ", 
            SuperscriptBox["w", "8"], " ", 
            RowBox[{"(", 
             RowBox[{"570194", "+", 
              RowBox[{"3310335", " ", 
               SuperscriptBox["w", "6"]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["R", "18"], " ", 
            SuperscriptBox["w", "10"], " ", 
            RowBox[{"(", 
             RowBox[{"1192804", "+", 
              RowBox[{"13542165", " ", 
               SuperscriptBox["w", "6"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["\[Beta]", "3"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"243712", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"9", "/", "2"}]], " ", 
         SuperscriptBox["w", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["R", "2"], "+", 
            SuperscriptBox["w", "2"]}], ")"}], "5"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["R", "6"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["R", "4"], " ", 
             SuperscriptBox["w", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["R", "2"], " ", 
             SuperscriptBox["w", "4"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["w", "6"]}]}], ")"}], "4"]}], ")"}]}], ")"}]}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"45", " ", 
       SqrtBox["5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "A"}], ")"}], "2"], " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"384", " ", 
          SuperscriptBox["R", "26"]}], "+", 
         RowBox[{"9052", " ", 
          SuperscriptBox["R", "24"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"96098", " ", 
          SuperscriptBox["R", "22"], " ", 
          SuperscriptBox["w", "4"]}], "+", 
         RowBox[{"534986", " ", 
          SuperscriptBox["R", "20"], " ", 
          SuperscriptBox["w", "6"]}], "+", 
         RowBox[{"1875351", " ", 
          SuperscriptBox["R", "18"], " ", 
          SuperscriptBox["w", "8"]}], "+", 
         RowBox[{"4524536", " ", 
          SuperscriptBox["R", "16"], " ", 
          SuperscriptBox["w", "10"]}], "+", 
         RowBox[{"7753372", " ", 
          SuperscriptBox["R", "14"], " ", 
          SuperscriptBox["w", "12"]}], "+", 
         RowBox[{"9500416", " ", 
          SuperscriptBox["R", "12"], " ", 
          SuperscriptBox["w", "14"]}], "+", 
         RowBox[{"8294820", " ", 
          SuperscriptBox["R", "10"], " ", 
          SuperscriptBox["w", "16"]}], "+", 
         RowBox[{"5098824", " ", 
          SuperscriptBox["R", "8"], " ", 
          SuperscriptBox["w", "18"]}], "+", 
         RowBox[{"2151288", " ", 
          SuperscriptBox["R", "6"], " ", 
          SuperscriptBox["w", "20"]}], "+", 
         RowBox[{"592416", " ", 
          SuperscriptBox["R", "4"], " ", 
          SuperscriptBox["w", "22"]}], "+", 
         RowBox[{"95856", " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["w", "24"]}], "+", 
         RowBox[{"6912", " ", 
          SuperscriptBox["w", "26"]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"652288", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["w", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "2"], "+", 
          SuperscriptBox["w", "2"]}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["R", "2"]}], "+", 
          SuperscriptBox["w", "2"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["w", "4"]}]}], ")"}], "3"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"11", " ", 
       SqrtBox["5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "A"}], ")"}], "2"], " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"384", " ", 
          SuperscriptBox["R", "34"]}], "+", 
         RowBox[{"10892", " ", 
          SuperscriptBox["R", "32"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"149550", " ", 
          SuperscriptBox["R", "30"], " ", 
          SuperscriptBox["w", "4"]}], "+", 
         RowBox[{"1121638", " ", 
          SuperscriptBox["R", "28"], " ", 
          SuperscriptBox["w", "6"]}], "+", 
         RowBox[{"5235492", " ", 
          SuperscriptBox["R", "26"], " ", 
          SuperscriptBox["w", "8"]}], "+", 
         RowBox[{"16638570", " ", 
          SuperscriptBox["R", "24"], " ", 
          SuperscriptBox["w", "10"]}], "+", 
         RowBox[{"38150706", " ", 
          SuperscriptBox["R", "22"], " ", 
          SuperscriptBox["w", "12"]}], "+", 
         RowBox[{"65576906", " ", 
          SuperscriptBox["R", "20"], " ", 
          SuperscriptBox["w", "14"]}], "+", 
         RowBox[{"86533377", " ", 
          SuperscriptBox["R", "18"], " ", 
          SuperscriptBox["w", "16"]}], "+", 
         RowBox[{"88704640", " ", 
          SuperscriptBox["R", "16"], " ", 
          SuperscriptBox["w", "18"]}], "+", 
         RowBox[{"70773556", " ", 
          SuperscriptBox["R", "14"], " ", 
          SuperscriptBox["w", "20"]}], "+", 
         RowBox[{"43666920", " ", 
          SuperscriptBox["R", "12"], " ", 
          SuperscriptBox["w", "22"]}], "+", 
         RowBox[{"20541088", " ", 
          SuperscriptBox["R", "10"], " ", 
          SuperscriptBox["w", "24"]}], "+", 
         RowBox[{"7199504", " ", 
          SuperscriptBox["R", "8"], " ", 
          SuperscriptBox["w", "26"]}], "+", 
         RowBox[{"1814176", " ", 
          SuperscriptBox["R", "6"], " ", 
          SuperscriptBox["w", "28"]}], "+", 
         RowBox[{"309952", " ", 
          SuperscriptBox["R", "4"], " ", 
          SuperscriptBox["w", "30"]}], "+", 
         RowBox[{"32160", " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["w", "32"]}], "+", 
         RowBox[{"1536", " ", 
          SuperscriptBox["w", "34"]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"15232", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["w", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "2"], "+", 
          SuperscriptBox["w", "2"]}], ")"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["R", "2"]}], "+", 
          SuperscriptBox["w", "2"]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "4"], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["w", "4"]}]}], ")"}], "4"]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["5"], " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "A"}], "+", 
         SuperscriptBox["A", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox["R", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["R", "2"], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["w", "2"]}]}], ")"}], " ", 
      SuperscriptBox["\[Beta]", "3"], 
      RowBox[{"Cos", "[", 
       RowBox[{"3", "\[Gamma]"}], "]"}]}], 
     RowBox[{"3584", " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"9", "/", "2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["R", "2"], "+", 
         SuperscriptBox["w", "2"]}], ")"}], "4"]}]], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"19", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"245376", " ", 
          SuperscriptBox["R", "32"]}], "+", 
         RowBox[{"3472224", " ", 
          SuperscriptBox["R", "30"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"21029472", " ", 
          SuperscriptBox["R", "28"], " ", 
          SuperscriptBox["w", "4"]}], "+", 
         RowBox[{"74730159", " ", 
          SuperscriptBox["R", "26"], " ", 
          SuperscriptBox["w", "6"]}], "+", 
         RowBox[{"176024652", " ", 
          SuperscriptBox["R", "24"], " ", 
          SuperscriptBox["w", "8"]}], "+", 
         RowBox[{"293387055", " ", 
          SuperscriptBox["R", "22"], " ", 
          SuperscriptBox["w", "10"]}], "+", 
         RowBox[{"360695952", " ", 
          SuperscriptBox["R", "20"], " ", 
          SuperscriptBox["w", "12"]}], "+", 
         RowBox[{"336423843", " ", 
          SuperscriptBox["R", "18"], " ", 
          SuperscriptBox["w", "14"]}], "+", 
         RowBox[{"242467506", " ", 
          SuperscriptBox["R", "16"], " ", 
          SuperscriptBox["w", "16"]}], "+", 
         RowBox[{"136388872", " ", 
          SuperscriptBox["R", "14"], " ", 
          SuperscriptBox["w", "18"]}], "+", 
         RowBox[{"60004472", " ", 
          SuperscriptBox["R", "12"], " ", 
          SuperscriptBox["w", "20"]}], "+", 
         RowBox[{"20526150", " ", 
          SuperscriptBox["R", "10"], " ", 
          SuperscriptBox["w", "22"]}], "+", 
         RowBox[{"5376176", " ", 
          SuperscriptBox["R", "8"], " ", 
          SuperscriptBox["w", "24"]}], "+", 
         RowBox[{"1047056", " ", 
          SuperscriptBox["R", "6"], " ", 
          SuperscriptBox["w", "26"]}], "+", 
         RowBox[{"143616", " ", 
          SuperscriptBox["R", "4"], " ", 
          SuperscriptBox["w", "28"]}], "+", 
         RowBox[{"12432", " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["w", "30"]}], "+", 
         RowBox[{"512", " ", 
          SuperscriptBox["w", "32"]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"7168", " ", 
       SqrtBox["5"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox["w", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "2"], "+", 
          SuperscriptBox["w", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["R", "2"]}], "+", 
          SuperscriptBox["w", "2"]}], ")"}], "4"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["R", "4"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["w", "4"]}]}], ")"}], "6"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox["5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "A"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"100", " ", 
          SuperscriptBox["R", "22"]}], "+", 
         RowBox[{"1724", " ", 
          SuperscriptBox["R", "20"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"9895", " ", 
          SuperscriptBox["R", "18"], " ", 
          SuperscriptBox["w", "4"]}], "+", 
         RowBox[{"37117", " ", 
          SuperscriptBox["R", "16"], " ", 
          SuperscriptBox["w", "6"]}], "+", 
         RowBox[{"98968", " ", 
          SuperscriptBox["R", "14"], " ", 
          SuperscriptBox["w", "8"]}], "+", 
         RowBox[{"189674", " ", 
          SuperscriptBox["R", "12"], " ", 
          SuperscriptBox["w", "10"]}], "+", 
         RowBox[{"248979", " ", 
          SuperscriptBox["R", "10"], " ", 
          SuperscriptBox["w", "12"]}], "+", 
         RowBox[{"214045", " ", 
          SuperscriptBox["R", "8"], " ", 
          SuperscriptBox["w", "14"]}], "+", 
         RowBox[{"117006", " ", 
          SuperscriptBox["R", "6"], " ", 
          SuperscriptBox["w", "16"]}], "+", 
         RowBox[{"39052", " ", 
          SuperscriptBox["R", "4"], " ", 
          SuperscriptBox["w", "18"]}], "+", 
         RowBox[{"7256", " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["w", "20"]}], "+", 
         RowBox[{"576", " ", 
          SuperscriptBox["w", "22"]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"224", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"9", "/", "2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["R", "2"], "+", 
         SuperscriptBox["w", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["R", "2"]}], "+", 
          SuperscriptBox["w", "2"]}], ")"}], "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "2"], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["w", "2"]}]}], ")"}], "7"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"27", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "A"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "A"}], ")"}], "2"], " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"624", " ", 
          SuperscriptBox["R", "24"]}], "+", 
         RowBox[{"9162", " ", 
          SuperscriptBox["R", "22"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"256", " ", 
          SuperscriptBox["w", "20"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["w", "4"]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["w", "18"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "652"}], "+", 
            RowBox[{"3789", " ", 
             SuperscriptBox["w", "4"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["R", "4"], " ", 
          SuperscriptBox["w", "16"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5572"}], "+", 
            RowBox[{"44379", " ", 
             SuperscriptBox["w", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["R", "20"], " ", 
          RowBox[{"(", 
           RowBox[{"405", "+", 
            RowBox[{"65837", " ", 
             SuperscriptBox["w", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["R", "18"], " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3960", "+", 
            RowBox[{"289343", " ", 
             SuperscriptBox["w", "4"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["R", "6"], " ", 
          SuperscriptBox["w", "14"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "25540"}], "+", 
            RowBox[{"304791", " ", 
             SuperscriptBox["w", "4"]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["R", "8"], " ", 
          SuperscriptBox["w", "12"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "21748"}], "+", 
            RowBox[{"453763", " ", 
             SuperscriptBox["w", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["R", "16"], " ", 
          SuperscriptBox["w", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"14469", "+", 
            RowBox[{"833201", " ", 
             SuperscriptBox["w", "4"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["R", "10"], " ", 
          SuperscriptBox["w", "10"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "19768"}], "+", 
            RowBox[{"1036573", " ", 
             SuperscriptBox["w", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["R", "14"], " ", 
          SuperscriptBox["w", "6"], " ", 
          RowBox[{"(", 
           RowBox[{"22574", "+", 
            RowBox[{"1626641", " ", 
             SuperscriptBox["w", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["R", "12"], " ", 
          SuperscriptBox["w", "8"], " ", 
          RowBox[{"(", 
           RowBox[{"3868", "+", 
            RowBox[{"2197415", " ", 
             SuperscriptBox["w", "4"]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"616", " ", 
       SqrtBox["5"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "2"], "+", 
          SuperscriptBox["w", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["R", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["w", "2"]}]}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["R", "4"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["w", "4"]}]}], ")"}], "4"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox["5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "A"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "A"}], ")"}], "2"], " ", 
       SuperscriptBox["A", "2"], " ", 
       SuperscriptBox["R", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1332", " ", 
          SuperscriptBox["R", "22"]}], "+", 
         RowBox[{"23850", " ", 
          SuperscriptBox["R", "20"], " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"159321", " ", 
          SuperscriptBox["R", "18"], " ", 
          SuperscriptBox["w", "4"]}], "+", 
         RowBox[{"660488", " ", 
          SuperscriptBox["R", "16"], " ", 
          SuperscriptBox["w", "6"]}], "+", 
         RowBox[{"1888482", " ", 
          SuperscriptBox["R", "14"], " ", 
          SuperscriptBox["w", "8"]}], "+", 
         RowBox[{"3773712", " ", 
          SuperscriptBox["R", "12"], " ", 
          SuperscriptBox["w", "10"]}], "+", 
         RowBox[{"5223400", " ", 
          SuperscriptBox["R", "10"], " ", 
          SuperscriptBox["w", "12"]}], "+", 
         RowBox[{"4929216", " ", 
          SuperscriptBox["R", "8"], " ", 
          SuperscriptBox["w", "14"]}], "+", 
         RowBox[{"3091296", " ", 
          SuperscriptBox["R", "6"], " ", 
          SuperscriptBox["w", "16"]}], "+", 
         RowBox[{"1228032", " ", 
          SuperscriptBox["R", "4"], " ", 
          SuperscriptBox["w", "18"]}], "+", 
         RowBox[{"279168", " ", 
          SuperscriptBox["R", "2"], " ", 
          SuperscriptBox["w", "20"]}], "+", 
         RowBox[{"27648", " ", 
          SuperscriptBox["w", "22"]}]}], ")"}], " ", 
       SuperscriptBox["\[Beta]", "3"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"232", " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"9", "/", "2"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["R", "2"], "+", 
          SuperscriptBox["w", "2"]}], ")"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["R", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["w", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["w", "4"]}]}], ")"}], "6"]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9398704443339214`*^9, 3.9398704635851336`*^9}, {
   3.9398705313414593`*^9, 3.939870558292288*^9}, {3.93987073296122*^9, 
   3.9398707486702633`*^9}, {3.9398707855099573`*^9, 3.939870790944091*^9}, 
   3.939870839882831*^9, {3.9398709941274157`*^9, 3.93987099446424*^9}, {
   3.9398711898383107`*^9, 3.9398712170553217`*^9}, {3.939871277349582*^9, 
   3.9398713146180706`*^9}, {3.9398713465642776`*^9, 3.939871347425352*^9}, 
   3.9398713857981925`*^9, {3.939871433636582*^9, 3.9398714340139675`*^9}, 
   3.9398714945938306`*^9, {3.9398717608520746`*^9, 3.9398717829598365`*^9}, {
   3.939871820416009*^9, 3.93987182081978*^9}, {3.939871851332144*^9, 
   3.9398719069308186`*^9}, 3.9398719384369917`*^9, {3.939872019440626*^9, 
   3.93987201989994*^9}, 3.939873212159054*^9, {3.939873598647095*^9, 
   3.9398736100114827`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"694a7968-fc80-4461-a3a5-1ed70317ef29"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dn", "=", "dnom2d"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e2E", "=", 
   FractionBox[
    RowBox[{"e2E0", "+", "e2E2", "+", "e2E3"}], "dn"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9398733956726465`*^9, 3.939873396907792*^9}, {
  3.9398734547401648`*^9, 3.939873454848403*^9}, {3.939876478154109*^9, 
  3.9398764798836246`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"4a733db3-0c42-43cd-9e0a-5ef1ff992b9c"],

Cell[CellGroupData[{

Cell["cov(\[CurlyEpsilon]^2,E):Deformed", "Section",
 CellChangeTimes->{{3.939956871706459*^9, 3.939956874361292*^9}, {
  3.9399578044983788`*^9, 3.9399578343780055`*^9}, {3.939958085273077*^9, 
  3.9399581026104774`*^9}, {3.93995977693819*^9, 3.9399597896807384`*^9}, {
  3.9400285784221907`*^9, 
  3.9400285828218*^9}},ExpressionUUID->"db78432d-3c49-42c1-8c1b-01935533dc25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"covd", "=", 
   RowBox[{"e2E", "-", 
    RowBox[{"e22d", " ", 
     RowBox[{"(", 
      RowBox[{"E10", "+", "E12"}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.939958139800353*^9, 3.939958202229355*^9}, 
   3.939958256402932*^9, 3.939958298249752*^9, {3.9399583393977804`*^9, 
   3.939958353306608*^9}, {3.9399584135156083`*^9, 3.9399584137059264`*^9}, 
   3.939958530658902*^9, 3.9399585779569583`*^9, {3.939959783611164*^9, 
   3.9399598168319626`*^9}, {3.9400282057358727`*^9, 3.940028234902706*^9}, {
   3.9400283600557947`*^9, 3.9400283808618927`*^9}, {3.9400285860701246`*^9, 
   3.9400286087906275`*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"75285b67-0a4c-43a9-835d-41d38fe4ac6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      FractionBox["covd", 
       RowBox[{"(", 
        RowBox[{"E10", "+", "E12"}], ")"}]], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"w", "->", 
         RowBox[{"R", " ", "\[Alpha]"}]}], ",", 
        RowBox[{"b", "->", "1"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.983848787872136*^9, 3.983848794517023*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"98958885-a419-4f20-ad30-4d259740ce10"],

Cell[BoxData[
 RowBox[{
  FractionBox["473", 
   RowBox[{"54", " ", 
    SuperscriptBox["A", "4"]}]], "-", 
  FractionBox["251", 
   RowBox[{"27", " ", 
    SuperscriptBox["A", "3"]}]], "+", 
  FractionBox["8", 
   RowBox[{"9", " ", 
    SuperscriptBox["A", "2"]}]], "+", 
  FractionBox["2", 
   RowBox[{"3", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["\[Alpha]", "4"]}]], "-", 
  FractionBox["19", 
   RowBox[{"9", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox["14", 
   RowBox[{"9", " ", 
    SuperscriptBox["A", "3"], " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"856300131233", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"32364334080", " ", 
    SuperscriptBox["A", "4"], " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"430868641747", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"16182167040", " ", 
    SuperscriptBox["A", "3"], " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"359899841", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"124001280", " ", 
    SuperscriptBox["A", "2"], " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"8317", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"16848", " ", "A", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["A", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["\[Alpha]", "4"]}]], "-", 
  FractionBox[
   RowBox[{"580759", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"120060", " ", 
    SuperscriptBox["A", "4"], " ", "\[Pi]", " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"510857", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"180090", " ", 
    SuperscriptBox["A", "3"], " ", "\[Pi]", " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"3971", " ", 
    SuperscriptBox["\[Beta]", "2"]}], 
   RowBox[{"6210", " ", 
    SuperscriptBox["A", "2"], " ", "\[Pi]", " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"56", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], "+", 
  FractionBox[
   RowBox[{"111320652383", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"107447243904", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"171814065851", " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"53723621952", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["A", "3"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"183023799349", " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"107447243904", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"23651", " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"2170476", " ", 
    SqrtBox["5"], " ", "A", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"77", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["R", "4"]}]], "+", 
  FractionBox[
   RowBox[{"45", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"154", " ", 
    SuperscriptBox["A", "3"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["R", "4"]}]], "-", 
  FractionBox[
   RowBox[{"18", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"77", " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["R", "4"]}]], "+", 
  FractionBox[
   RowBox[{"9", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"154", " ", "A", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["R", "4"]}]], "+", 
  FractionBox[
   RowBox[{"5137", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"1904", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["R", "2"]}]], "-", 
  FractionBox[
   RowBox[{"5137", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"952", " ", 
    SuperscriptBox["A", "3"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["R", "2"]}]], "+", 
  FractionBox[
   RowBox[{"5137", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"1904", " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["R", "2"]}]], "-", 
  FractionBox[
   RowBox[{"1987273", " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"584766", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"1887643", " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"584766", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["A", "3"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"369", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"10829", " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"66", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"119", " ", 
    SuperscriptBox["A", "4"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["R", "2"], " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "-", 
  FractionBox[
   RowBox[{"132", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"119", " ", 
    SuperscriptBox["A", "3"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["R", "2"], " ", 
    SuperscriptBox["\[Alpha]", "2"]}]], "+", 
  FractionBox[
   RowBox[{"66", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"119", " ", 
    SuperscriptBox["A", "2"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["R", "2"], " ", 
    SuperscriptBox["\[Alpha]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.983848789199984*^9, 3.983848796311656*^9}, 
   3.983851722139762*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"c5b784fd-e64b-4db2-a65b-0dcf8af99f19"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        FractionBox["covd", 
         RowBox[{"(", 
          RowBox[{"E10", "+", "E12"}], ")"}]], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"w", "->", 
           RowBox[{"R", " ", "\[Alpha]"}]}], ",", 
          RowBox[{"b", "->", "1"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Beta]", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"A", "->", "\[Infinity]"}]}], "]"}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.9399588280033464`*^9, 3.9399588378586197`*^9}, {
   3.939959224236357*^9, 3.9399592656750035`*^9}, {3.9399603209958887`*^9, 
   3.939960324154765*^9}, {3.9399603918142734`*^9, 3.9399604084206944`*^9}, {
   3.9399604562610765`*^9, 3.939960479087826*^9}, {3.9400292647600317`*^9, 
   3.9400292843855343`*^9}, 3.9400293336819143`*^9, {3.9404698946325226`*^9, 
   3.940469904529133*^9}, 3.983851716406684*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"8ab7a7dc-b4d4-4a42-af80-aedffa67bdf0"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    SqrtBox["5"], " ", 
    SuperscriptBox["\[Beta]", "3"], " ", 
    RowBox[{"Cos", "[", 
     RowBox[{"3", " ", "\[Gamma]"}], "]"}]}], 
   RowBox[{"56", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]]}]]}]], "Output",
 CellChangeTimes->{
  3.9399588394305005`*^9, {3.939959230526532*^9, 3.9399592668024435`*^9}, 
   3.9399603264304094`*^9, {3.939960393131649*^9, 3.9399604086389008`*^9}, {
   3.9399604568577833`*^9, 3.939960479412356*^9}, {3.9400292719115114`*^9, 
   3.940029285611158*^9}, 3.940029335125242*^9, {3.9404698970316625`*^9, 
   3.940469915642392*^9}, {3.983851713347742*^9, 3.983851717583098*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"2f478486-0b8b-4687-883b-cc730ee9724e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1848, 1016},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"635bb8c2-6159-40e8-a6de-929972dcbe8a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 270, 4, 114, "Title",ExpressionUUID->"d69643f5-056b-419b-b6f9-3e86c089467d"],
Cell[853, 28, 13899, 407, 622, "Input",ExpressionUUID->"bcedff8b-320d-4f55-bc6c-910be69cbcbe"],
Cell[CellGroupData[{
Cell[14777, 439, 377, 10, 67, "Section",ExpressionUUID->"83e3041a-4661-4cdc-8eea-b25588083702"],
Cell[15157, 451, 431, 8, 48, "Input",ExpressionUUID->"2c282aad-b4c7-493c-a6a6-20cdda71074b"],
Cell[CellGroupData[{
Cell[15613, 463, 626, 17, 30, "Input",ExpressionUUID->"8c9a9b66-449b-43f9-a3a6-66c4ec510826"],
Cell[16242, 482, 1899, 60, 56, "Output",ExpressionUUID->"2e2f56ac-983d-45f8-80d1-d7a8a7e30c34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18178, 547, 793, 21, 30, "Input",ExpressionUUID->"960b9bbb-39fb-4f9d-be1b-6d2cf55a2de8"],
Cell[18974, 570, 732, 19, 56, "Output",ExpressionUUID->"4fe2f717-1b86-400c-8ae2-73eba2634ebe"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19767, 596, 270, 8, 238, "Title",ExpressionUUID->"c7908368-fe05-47c0-b2ce-7ce018f1da37"],
Cell[20040, 606, 57549, 1508, 1240, "Input",ExpressionUUID->"885a5ede-d2fc-4a40-bdf0-722710ad1515"],
Cell[CellGroupData[{
Cell[77614, 2118, 225, 4, 67, "Section",ExpressionUUID->"a14d628e-8352-4510-a44e-5219dc09ca5c"],
Cell[77842, 2124, 349, 7, 30, "Input",ExpressionUUID->"c0932269-4d2b-4afa-b52e-4a256ff1ad35"],
Cell[CellGroupData[{
Cell[78216, 2135, 943, 20, 30, "Input",ExpressionUUID->"6a28c915-525a-431b-b373-0504394b1db6"],
Cell[79162, 2157, 838, 19, 55, "Output",ExpressionUUID->"de729551-4c89-4652-9a60-26973b31c191"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[80049, 2182, 356, 6, 67, "Section",ExpressionUUID->"3ab368b9-4d6a-47a6-9e68-0b3df5b03925"],
Cell[80408, 2190, 641, 14, 30, "Input",ExpressionUUID->"c3c822f6-d07f-4f37-9a99-ace7a007ab6f"],
Cell[CellGroupData[{
Cell[81074, 2208, 770, 22, 52, "Input",ExpressionUUID->"c98ebe04-1a03-4812-a9e4-92aa59b77109"],
Cell[81847, 2232, 1890, 60, 56, "Output",ExpressionUUID->"05a31dc7-30f0-4635-9df0-b9f7c7ae8953"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83774, 2297, 997, 25, 52, "Input",ExpressionUUID->"4787f707-8a43-42e6-ad14-f65b0d4a8438"],
Cell[84774, 2324, 627, 17, 56, "Output",ExpressionUUID->"6bda4d25-61ab-4875-bb29-9f97febcd4e5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[85450, 2347, 565, 13, 67, "Section",ExpressionUUID->"ec533c12-46fc-4cff-94aa-21c5d6e019c2"],
Cell[86018, 2362, 849, 20, 30, "Input",ExpressionUUID->"78b2824d-3dd4-4631-906f-69e74698ef44"],
Cell[CellGroupData[{
Cell[86892, 2386, 770, 22, 52, "Input",ExpressionUUID->"a654c509-f1b3-4f4d-82b2-6dc97f02f836"],
Cell[87665, 2410, 4637, 146, 103, "Output",ExpressionUUID->"8cda864f-2f5b-40a3-a2ec-a774ada3ba13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[92339, 2561, 868, 23, 52, "Input",ExpressionUUID->"41c203da-244d-41ea-8440-7de83ae75e47"],
Cell[93210, 2586, 412, 11, 56, "Output",ExpressionUUID->"5379a509-1ea0-47ab-97ad-37c8545a4dcd"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93683, 2604, 317, 5, 114, "Title",ExpressionUUID->"27118352-ea4b-4b66-98a6-8e76fba12cf6"],
Cell[94003, 2611, 52053, 1461, 896, "Input",ExpressionUUID->"694a7968-fc80-4461-a3a5-1ed70317ef29"],
Cell[146059, 4074, 461, 10, 70, "Input",ExpressionUUID->"4a733db3-0c42-43cd-9e0a-5ef1ff992b9c"],
Cell[CellGroupData[{
Cell[146545, 4088, 376, 5, 67, "Section",ExpressionUUID->"db78432d-3c49-42c1-8c1b-01935533dc25"],
Cell[146924, 4095, 734, 14, 30, "Input",ExpressionUUID->"75285b67-0a4c-43a9-835d-41d38fe4ac6c"],
Cell[CellGroupData[{
Cell[147683, 4113, 712, 20, 50, "Input",ExpressionUUID->"98958885-a419-4f20-ad30-4d259740ce10"],
Cell[148398, 4135, 8374, 261, 153, "Output",ExpressionUUID->"c5b784fd-e64b-4db2-a65b-0dcf8af99f19"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156809, 4401, 1195, 27, 50, "Input",ExpressionUUID->"8ab7a7dc-b4d4-4a42-af80-aedffa67bdf0"],
Cell[158007, 4430, 776, 17, 56, "Output",ExpressionUUID->"2f478486-0b8b-4687-883b-cc730ee9724e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


